Friction-Adaptive Stochastic Nonlinear Model Predictive Control for Autonomous Vehicles

This paper addresses the trajectory-tracking problem under uncertain road-surface conditions for autonomous vehicles. We propose a stochastic nonlinear model predictive controller (SNMPC) that learns a tire--road friction model online using standard automotive-grade sensors. Learning the entire tire--road friction model in real time requires driving in the nonlinear, potentially unstable regime of the vehicle dynamics, using a prediction model that may not have fully converged. To handle this, we formulate the tire-friction model learning in a Bayesian framework, and propose two estimators that learn different aspects of the tire--road friction. The estimators output the estimate of the tire-friction model as well as the uncertainty of the estimate, which expresses the confidence in the model for different driving regimes. The SNMPC exploits the uncertainty estimate in its prediction model to take proper action when the uncertainty is large. We validate the approach in an extensive Monte-Carlo study using real vehicle parameters and in CarSim. The results when comparing to various MPC approaches indicate a substantial reduction in constraint violations, as well as a reduction in closed-loop cost. We also demonstrate the real-time feasibility in automotive-grade processors using a dSPACE MicroAutoBox-II rapid prototyping unit, showing a worst-case computation time of roughly 40ms.

==> SMPCWithGPLearningJournal copy 2/figs/GetSlipAngles.m <==
function alpha = GetSlipValues(x,u,vehicle_param)

lf = vehicle_param.lf;
lr = vehicle_param.lr;


delta = u(1,:);
vx = u(2,:);

vy = x(1,:);
psid = x(2,:);


vyf = vy + lf*psid;
vyr = vy - lr*psid;
alpha = zeros(2,size(vy,2));
alpha(1,:) = delta-atan(vyf./vx);
alpha(2,:) = atan(-vyr./vx);

end

==> SMPCWithGPLearningJournal copy 2/figs/PacejkaModelSim.m <==
function [F] = PacejkaModelSim(alpha,pacejka_param,vehicle_param)
%PACEJKAMODEL Pacejka tire model



Bf = pacejka_param.B_yf;
Cf = pacejka_param.C_yf;
Df = pacejka_param.mu_yf;
Ef = pacejka_param.E_yf;
Br = pacejka_param.B_yr;
Cr = pacejka_param.C_yr;
Dr = pacejka_param.mu_yr;
Er = pacejka_param.E_yr;

% Bf = pacejka_param.Bf;
% Cf = pacejka_param.Cf;
% Df = pacejka_param.Df;
% Ef = pacejka_param.Ef;
% Br = pacejka_param.Br;
% Cr = pacejka_param.Cr;
% Dr = pacejka_param.Dr;
% Er = pacejka_param.Er;

%lf = vehicle_param.a;
%lr = vehicle_param.b;
%m = vehicle_param.m;
%g = 9.8;

alphaf = alpha(1,:);%delta-atan(vyf/vx);
alphar = alpha(2,:);%atan(-vyr/vx);


Fyf = Df*sin(Cf*atan(Bf*alphaf-Ef*(Bf*alphaf-atan(Bf*alphaf))));
Fyr = Dr*sin(Cr*atan(Br*alphar-Er*(Br*alphar-atan(Br*alphar))));

%F_zf0 = lr*m*g/((lf+lr));
%F_zr0 = lf*m*g/((lf+lr));

%Fyf = F_zf0*Fyf;
%Fyr = F_zr0*Fyr;

F = [Fyf;Fyr];

end


==> SMPCWithGPLearningJournal copy 2/figs/jbfill.m <==
function[fillhandle,msg]=jbfill(xpoints,upper,lower,color,edge,add,transparency)
%USAGE: [fillhandle,msg]=jbfill(xpoints,upper,lower,color,edge,add,transparency)
%This function will fill a region with a color between the two vectors provided
%using the Matlab fill command.
%
%fillhandle is the returned handle to the filled region in the plot.
%xpoints= The horizontal data points (ie frequencies). Note length(Upper)
%         must equal Length(lower)and must equal length(xpoints)!
%upper = the upper curve values (data can be less than lower)
%lower = the lower curve values (data can be more than upper)
%color = the color of the filled area 
%edge  = the color around the edge of the filled area
%add   = a flag to add to the current plot or make a new one.
%transparency is a value ranging from 1 for opaque to 0 for invisible for
%the filled color only.
%
%John A. Bockstege November 2006;
%Example:
%     a=rand(1,20);%Vector of random data
%     b=a+2*rand(1,20);%2nd vector of data points;
%     x=1:20;%horizontal vector
%     [ph,msg]=jbfill(x,a,b,rand(1,3),rand(1,3),0,rand(1,1))
%     grid on
%     legend('Datr')
if nargin<7;transparency=.5;end %default is to have a transparency of .5
if nargin<6;add=1;end     %default is to add to current plot
if nargin<5;edge='k';end  %dfault edge color is black
if nargin<4;color='b';end %default color is blue

if length(upper)==length(lower) && length(lower)==length(xpoints)
    msg='';
    filled=[upper,fliplr(lower)];
    xpoints=[xpoints,fliplr(xpoints)];
    if add
        hold on
    end
    fillhandle=fill(xpoints,filled,color);%plot the data
    set(fillhandle,'EdgeColor',edge,'FaceAlpha',transparency,'EdgeAlpha',transparency);%set edge color
    if add
        hold off
    end
else
    msg='Error: Must use the same number of points in each vector';
end

==> SMPCWithGPLearningJournal copy 2/figs/plotBayesianLearningWithRealTime.m <==
clear all
load /Users/berntorp/Documents/Research/Code/VehicleControl/AdaptiveMPC/JournalPaperComparison/DATA/stiffnesscomparison_plot06-Jul-2021_trial1.mat



addpath('/Users/berntorp/Documents/MATLAB/matlab2tikz')
%%

%%Fill plot of force over time
xv1 = linspace(-30*pi/180,30*pi/180,100);
%ThreeDMean = zeros(2,length(xv1),length(A_mean));
kk = 0;
% for tt=1:5:length(meanMAP)
%    kk = kk + 1;
%     ThreeDMean(1,:,kk) = A_mean(1,:,tt)*phi(xv1);
%     ThreeDMean(2,:,kk) = A_mean(2,:,tt)*phi(xv1);
% end
skip = 12;
figure(1)
clf;
[X,Y] = meshgrid(xv1(1:1:end)*180/pi,est_res_BL.tvec_mpc(1:skip:end-1));
%Z = A_mean(1,:,Y).*phi(X);
 surf(X,Y,squeeze(est_res_BL.meanMAP(1,1:1:end,1:skip:end))','FaceAlpha',0.7,'EdgeColor','none','EdgeAlpha',0.0)
 %s.EdgeColor = 'none';
  %s.FaceColor = 'none';
  hold on
  
  for kk=1:length(out(7).alpha_f)-1
      [~,idx] = min(abs(out(7).alpha_f(kk)-xv1));
     fplot(kk) =  est_res_BL.meanMAP(1,idx,kk);
  end
plot3(out(7).alpha_f(1:end-1)*180/pi,est_res_BL.tvec_mpc(1:end-1),fplot,'k')
plot3(out(7).alpha_f(1:end-1)*180/pi,est_res_BL.tvec_mpc(1:end-1),-.7*ones(size(fplot)),'k--')
xlabel('$\alpha_f$ [deg]')
ylabel('Time [s]')
zlabel('$\mu_f$ [-]')
xlim([-15 15])
ylim([0 45])
zlim([-.9 .9])
    view([-15 15 15]);
cleanfigure;
matlab2tikz('3DBL3.tikz','height','7cm','width','0.9\columnwidth','parseStrings',false)
%%

  
   figure(5) 
 clf
DRY = 0;
jj = 0;
%[3:3:25]/.05
for plt_idx=round(linspace(13.85,14.8,8)/.05)% 23 28]/.05
  jj = jj + 1;  
    
t = plt_idx;

%plt_idx = 100;
% axv = 1.8*[min(x_true) max(x_true) min(x_true) max(x_true)];
% hold on
% % Remove burn-in from MCMC procedures
%   xv1 = linspace(-30*pi/180,30*pi/180,100);
%         xv2 = linspace(-30*pi/180,30*pi/180,100);
%         hold on
%         % Remove burn-in from MCMC procedures
%         funcv1f = [];
%         funcv1r = [];
%         funcv2f = [];
%         funcv2r = [];
% %         A_mean = zeros(2,n_basis,4);
% %         AA = zeros(2,n_basis,N);
% %         AAcov = zeros(2,n_basis,N);
% %         for j = 1:N
% % %            theta_pgas_GP(:,:,j) = w(plt_idx,j)*model{plt_idx,j}.A;
% %             func1 = @(x) model1{plt_idx,j}.A*phi(x) +  mult*PacejkaModel(x,pacejka_param,vehicle_param);
% %             ff = [func1([xv1;xv2])];
% %             funcv2f = [funcv2f;  ff(1,:)];
% %             funcv2r = [funcv2r;  ff(2,:)];
% %             funcv1f = [funcv1f;  w(plt_idx,j)*ff(1,:)];
% %             funcv1r = [funcv1r;  w(plt_idx,j)*ff(2,:)];
% %             A_mean(:,:,jj) = A_mean(:,:,jj) + w(plt_idx,j)*model1{plt_idx,j}.A;
% %             AA(:,:,j) = w(plt_idx,j)*model1{plt_idx,j}.A;
% %             AAcov(:,:,j) = model1{plt_idx,j}.A;
% %             %sh = plot(xv1*180/pi,ff(1,:),'m');
% %             hold on
% %         end
% % %        
% %          covA1 = (cw(squeeze(AAcov(1,:,:)),w(plt_idx,:)));%cov(squeeze(AA(1,:,:))');
% %  covA2 = (cw(squeeze(AAcov(2,:,:)),w(plt_idx,:)));
% %  meanA = sum(AA(:,:,:),3);
% % 
%  f_m = @(x) meanA*phi(x);
%  f_std1 = @(x) sqrt(diag(phi(x)'*covA1*phi(x)))';
%  f_std2 = @(x) sqrt(diag(phi(x)'*covA2*phi(x)))'; 
% %        
%         %func1 = @(x) model1{plt_idx,idx}.A*phi(x) +  mult*PacejkaModel(x,pacejka_param,vehicle_param);
%         %ff = [func1([xv1;xv2])];
%        
         subplot(2,4,jj)
         hold on
%          meannf = sum(funcv1f);
%         meannr = sum(funcv1r);
%         
%         subplot(2,4,jj)
%         hold on
%         meanA = [A_mean(1,:,t)*phi(xv1);A_mean(2,:,t)*phi(xv2)];%+mult*PacejkaModel([xv1;xv2],pacejka_param,vehicle_param);
%         stddAf = (A_std(1,:,t));
%         stddAr = (A_std(2,:,t));
%         
%         sh = plot(xv1*180/pi,meanA(1,:),'k');
%        % plot(alpha_true(1,1:t)*180/pi,squeeze(F_true(1,1:t)),'g--','linewidth',2);

%  f_true: [2×100×720 double]
%     tvec_est: [1×3601 double]
%     tvec_mpc: [1×721 double]
%      meanMAP: [2×100×720 double]
%     std_fMAP: [1×100×720 double]
%     std_rMAP: [1×100×720 double]
    
        plot(xv1*180/pi,est_res_BL.meanMAP(1,:,plt_idx),'k');
        [ph,msg]=jbfill(xv1*180/pi,est_res_BL.meanMAP(1,:,plt_idx)+3*est_res_BL.std_fMAP(1,:,plt_idx),est_res_BL.meanMAP(1,:,plt_idx)-3*est_res_BL.std_fMAP(1,:,plt_idx),[0.5 0.5 0.5],'None',0,0.3);
        
        plot(xv1*180/pi,est_res_BL.f_true(1,:,plt_idx),'r--')
%         
%         meanA = A_mean(:,:,t)*phi([xv1;xv2])+mult*PacejkaModel([xv1;xv2],pacejka_param,vehicle_param);
%         stddAf = (A_std(1,:,t));
%         stddAr = (A_std(2,:,t));
%         
%         sh = plot(xv1*180/pi,meanA(1,:),'k');
%         [ph,msg]=jbfill(xv1*180/pi,meanA(1,:)+3*stddAf,meanA(1,:)-3*stddAf,[0.5 0.5 0.5],[0 0 1],1,0.3);
%         
        
%         for m=1:length(xv1)
%             stddf(m) = sqrt(cw(funcv2f(:,m)',w(plt_idx,:)));
%             stddr(m) = sqrt(cw(funcv2r(:,m)',w(plt_idx,:)));
%         end
%         [ph,msg]=jbfill(xv1*180/pi,meannf+3*stddf,meannf-3*stddf,[0.5 0.5 0.5],[0 0 1],1,0.3);
%         hold on
%         
%         %meann = mean(squeeze(meann(1,:,:)))
%         sh = plot(xv1*180/pi,meannf,'k');
        hold on
        %plot(alpha_true(1,t)*180/pi,F_true(1,t),'g.','markersize',30)
   %     alpha_eval = ones(2,1)*linspace(-90*pi/180,90*pi/180,500);
%        f_true = PacejkaModelSim(alpha_eval,pacejka_baseline(2),VEHICLE_PARAM);
      %  th = plot(alpha_eval(1,:)*180/pi,f_true(1,:),'r--');
        %th = plot(alpha_eval(1,:)*180/pi,mult*f_true(1,:),'--m','linewidth',2);
       % th = plot(alpha_eval(1,:)*180/pi,AA(1,:)*alpha_eval,'-.m','linewidth',2);
      %  alpha_plot = GetSlipAngles(squeeze(x_mean(:,1:t)), u(:,1:t),VEHICLE_PARAM);
        
    %    f_plot = PacejkaModelSim(alpha_plot,pacejka_baseline(2),VEHICLE_PARAM);
        %plot(alpha_plot(1,1:t)*180/pi,f_plot(1,1:t),'r.','markersize',10)
        
        plot([min(180/pi*out(6).alpha_f(1:plt_idx)) min(180/pi*out(6).alpha_f(1:plt_idx))],[-1 1],'g--')
        plot([max(180/pi*out(6).alpha_f(1:plt_idx)) max(180/pi*out(6).alpha_f(1:plt_idx))],[-1 1],'g--')
        % title('Fully Bayesian learning without discontinuity points')
        xlabel('$\alpha_f$ [deg]')
        ylabel('$\mu_f$')
   %    xlim([-5 5])
%         if DRY
%             ylim([-1.2 1.2])
%         else
%             ylim([-.5 .5])
%             
%         end
     %plot([min(alpha_mean(1,1:plt_idx)*180/pi) min(alpha_mean(1,1:plt_idx)*180/pi)],[-2 2],'g--')
%plot([max(alpha_mean(1,1:plt_idx)*180/pi) max(alpha_mean(1,1:plt_idx)*180/pi)],[-2 2],'g--')
           set(gca,'XTick',[-15  -5  5])
set(gca,'YTick',[-1 -0.5 0 0.5])     
%         if jj ==1
%             text(-9,0.4,'$t = 20$s');
%         elseif jj == 2
%             text(-9,0.4,'$t = 40$s');
%         elseif jj == 3
%             text(-9,0.4,'$t = 60$s');
%         else
%             text(-9,0.3,'$t = 50$s');
%         end
        
        
        
%         alpha_eval = ones(1,1)*linspace(-15*pi/180,15*pi/180,50);
%  Bf = pacejka_param.Bf;
% Cf = pacejka_param.Cf;
% Df = pacejka_param.Df;
% Ef = pacejka_param.Ef;
% Br = pacejka_param.Br;
% Cr = pacejka_param.Cr;
% Dr = pacejka_param.Dr;
% Er = pacejka_param.Er;
% lf = vehicle_param.lf;
% lr = vehicle_param.lr;      
%  f_m = @(x) A_mean(1,:,1300)*phi(x)+mult*PacejkaModelOne(x,pacejka_param,vehicle_param);
% % f_std1 = @(x) sqrt(diag(phi(x)'*covA1*phi(x)))';
% 
%  FUN_f = @(x) sum(1./A_std(1,26:end-25,1300).^7.*(x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))))-f_m(alpha_eval)).^2);
%  f_f = @(x)  x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))));
%  options = optimset('Display','iter','MaxFunEvals',100000,'MaxIter',100000)
% 
%  X1 = fminsearch(FUN_f,[Cf Bf Df Ef],options)
%  [Cf Bf Df Ef]
% alpha_eval = ones(1,1)*linspace(-10*pi/180,10*pi/180,100);
% f_f = @(x)  x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))));

%plot(alpha_eval*180/pi,f_f(X1),'k-.')

xlim([-15 15])
        if DRY
            ylim([-1.2 1.2])
        else
            ylim([-.75 .75])
            
        end
       ylim([-1.2 1.2])

        
% subplot(2,4,4+jj)
% 
% %  hold on
% %         sh = plot(xv1*180/pi,meanA(2,:),'k');
% %     %    sh = plot(xv1*180/pi,meanA(2,:)-A_mean(2,:,t)*phi([xv1;xv2]),'k-.');
% %                 [ph,msg]=jbfill(xv1*180/pi,meanA(2,:)+3*stddAr,meanA(2,:)-3*stddAr,[0.5 0.5 0.5],'None',0,0.3);
% % 
% %         %plot(alpha_true(1,t)*180/pi,F_true(1,t),'g.')
% %         alpha_eval = ones(2,1)*linspace(-90*pi/180,90*pi/180,500);
% %         f_true = PacejkaModelSim(alpha_eval,pacejka_baseline(2),VEHICLE_PARAM);
% %         %th = plot(alpha_eval(2,:)*180/pi,f_true(2,:),'r--');
% %         %th = plot(alpha_eval(1,:)*180/pi,mult*f_true(1,:),'r--');
% %        % th = plot(alpha_eval(1,:)*180/pi,AA(1,:)*alpha_eval,'-.m','linewidth',2);
% %         alpha_plot = GetSlipAngles(squeeze(x_mean(:,1:t)), u(:,1:t),VEHICLE_PARAM);
% %         
% %         f_plot = PacejkaModelSim(alpha_plot,pacejka_baseline(2),VEHICLE_PARAM);
% %         %plot(alpha_plot(1,1:t)*180/pi,f_plot(1,1:t),'r.')
% %        % plot([min(alpha_mean(2,1:plt_idx)*180/pi) min(alpha_mean(2,1:plt_idx)*180/pi)],[-2 2],'g--')
% % %plot([max(alpha_mean(2,1:plt_idx)*180/pi) max(alpha_mean(2,1:plt_idx)*180/pi)],[-2 2],'g--')
% %         % title('Fully Bayesian learning without discontinuity points')
% %         
% %         plot([min(180/pi*alpha_plot(2,1:plt_idx)) min(180/pi*alpha_plot(2,1:plt_idx))],[-1 1],'g--')
% %         plot([max(180/pi*alpha_plot(2,1:plt_idx)) max(180/pi*alpha_plot(2,1:plt_idx))],[-1 1],'g--')
%          hold on
%            plot(xv1*180/pi,est_res_BL.meanMAP(1,:,plt_idx),'k');
%         [ph,msg]=jbfill(xv1*180/pi,est_res_BL.meanMAP(2,:,plt_idx)+3*est_res_BL.std_rMAP(1,:,plt_idx),est_res_BL.meanMAP(1,:,plt_idx)-3*est_res_BL.std_rMAP(1,:,plt_idx),[0.5 0.5 0.5],'None',0,0.3);
%         
%         plot(xv1*180/pi,est_res_BL.f_true(2,:,plt_idx),'r--')
%          plot([min(180/pi*out(4).alpha_r(1:plt_idx)) min(180/pi*out(4).alpha_r(1:plt_idx))],[-1 1],'g--')
%         plot([max(180/pi*out(4).alpha_r(1:plt_idx)) max(180/pi*out(4).alpha_r(1:plt_idx))],[-1 1],'g--')
%         xlabel('$\alpha_r$ [deg]')
%         ylabel('$\mu_r$')
%         box off
% %         if jj ==1
              text(-15,1.0,['$t =$',num2str(t*.05-1),'s']);
% %         elseif jj == 2
% %             text(-9,0.4,'$t = 40$s');
% %         elseif jj == 3
% %             text(-9,0.4,'$t = 60$s');
% %         else
% %             text(-9,0.3,'$t = 50$s');
% %         end
%         xlim([-15 15])
%         if DRY
%             ylim([-1.2 1.2])
%         else
%             ylim([-.75 .75])
%             
%         end
%           ylim([-1.2 1.2])    %  plot(alpha_true(2,1:t)*180/pi,squeeze(F_true(2,1:t)),'g--','linewidth',2);
%        
% %                 set(gca,'XTick',[-15 -10 -5 0 5])
% % set(gca,'YTick',[-0.75 -0.5 -0.25 0 0.25])   
% % 
% % alpha_eval = ones(1,1)*linspace(-90*pi/180,90*pi/180,500);
% % f_r = @(x)  x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))));
% % 
% % 
% % 
% %                         %alpha_eval = ones(1,1)*linspace(min(alpha_true(2,1:plt_idx)),max(alpha_true(2,1:plt_idx)),100);
% %                         alpha_eval = ones(1,1)*linspace(-15*pi/180,15*pi/180,50);
% % f_m = @(x) A_mean(2,:,1300)*phi(x)+mult*PacejkaModelTwo(x,pacejka_param,vehicle_param);
% % f_std1 = @(x) sqrt(diag(phi(x)'*covA1*phi(x)))';
% 
% % FUN_f = @(x) sum(1./A_std(2,26:end-25,1300).^7.*(x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))))-f_m(alpha_eval)).^2);
% %f_r = @(x)  x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))));
% %options = optimset('Display','iter','MaxFunEvals',100000,'MaxIter',100000)
% 
% %%X2 = fminsearch(FUN_f,[Cr Br Dr Er],options)
% %[Cr Br Dr Er]
%        % plot(alpha_eval*180/pi,f_r(X2),'k-.')
%         
%         
%  %       plot(alpha_eval*180/pi,f_r(X2),'k-.')
%    set(gca,'XTick',[-15 -10 -5 0])
% set(gca,'YTick',[-1 -0.5 0 0.5])     
%  ;
% 

 
 end


 cleanfigure;
 matlab2tikz('simeBL.tikz','height','6cm','width','0.97\columnwidth','parseStrings',false)


%;
%matlab2tikz('BayesianLearning.tikz','height','10cm','width','0.97\textwidth','parseStrings',false)






% %% 
% figure(7);clf;
% subplot(211)
% 
% plot([0:2:T-1]*Ts,y(1,1:2:end),'r--')
% hold on
% plot([0:2:T-1]*Ts,x_mean(1,1:2:end),'k')  
% 
% box off
% 
% axis([0 100 -10 10])
% set(gca,'XTick',[0 40 80])
% set(gca,'YTick',[-10 -5 0 5])           % title('Fully Bayesian learning without discontinuity points')
% 
% 
% subplot(212)
% 
% plot([0:2:T-1]*Ts,y(2,1:2:end)*180/pi,'r--')
% hold on
% plot([0:2:T-1]*Ts,x_mean(2,1:2:end)*180/pi,'k')
% box off
% axis([0 100 -50 50])
% set(gca,'XTick',[0 40 80])
% set(gca,'YTick',[-50 -25 0 25])           % title('Fully Bayesian learning without discontinuity points')
% 
% %%
% ;
% matlab2tikz('res6.tikz','height','5cm','width','0.97\textwidth','parseStrings',false)
% 


==> SMPCWithGPLearningJournal copy 2/figs/plotPath.m <==
clear all
clc
%load /Users/berntorp/Documents/Research/Code/VehicleControl/AdaptiveMPC/Comparisons/12072020_test.mat
load /Users/berntorp/Documents/Research/Code/VehicleControl/AdaptiveMPC/JournalPaperComparison/DATA/stiffnesscomparison_plot06-Jul-2021_trial21.mat



addpath('/Users/berntorp/Documents/MATLAB/matlab2tikz')


%%

%snow
cols = [0.75, 0, 0.75;0 0 0; 1 0 0;0.75, 0, 0.75;0 0 1;0 0 0; 1 0 0];
%cols = [1 0 0;0 0 1;0, 0.75, 0.75;0.9290, 0.6940, 0.1250];
surfacechangecol = [0.5 0.5 0.5];
planner_idxstraj = [7 6 5 3 2 1]; %indexs of the 'out' structure that you want to plot the trajectory for
planner_idxscons = [5 3 2 1]; %indexs of the 'out' structure that you want to plot sideslip and lateral constraints for
xlimits = [0 1000];



if exist('para','var') && ~exist('Pref','var')
   Pref = para{1}.ref;
end
if ~exist('Pref','var')
error('need to load reference trajectory somehow')
end
%rain
% cols = [0 0 1;0, 0.75, 0.75;0,0,0;0.9290, 0.6940, 0.1250];
% surfacechangecol = [0.0 0.0 0.5];
% planner_idxstraj = [4 3 2 1];
% planner_idxscons = [4 2 1];
% xlimits = [200 650];
% 
% 
% load('./DATA/moosetest_wet_linear_08162020_trial1.mat');


ts = 0.05;

%% reference trajectory you may need to reload this if it is not saved


%% Plot figures

 figure(1)
 clf
subplot(1,2,[1 2])

hold on
 plot(Pref(1,:),Pref(2,:),'g--','LineWidth',1.5)
plot([switch_x,switch_x],[ubpy(1) lbpy(1)],'--','Color',surfacechangecol)
 plot([switch_back_x,switch_back_x],[ubpy(1) lbpy(1)],'--','Color',surfacechangecol)
 plot(Pref(1,:),lbpy,'r--')
 plot(Pref(1,:),ubpy,'r--')
  %rectangle('Position', [switch_x(1), lbpy(1), switch_back_x-switch_x(1), ubpy(1)-lbpy(1)], 'FaceColor', [0, 0, 0, 0.1], 'EdgeColor', [0, 0, 0, 0.1]);
 for i = [6 5 3]%planner_idxstraj
      tvec = cumsum([0 ts*ones(1, length(out(i).x_opt(:,2))-1)]);
out(i)
   if any(isnan(out(i).x_opt))
       i
      last_idx = find(out(i).x_opt(:,2)<lbpy(1)-0.5 | out(i).x_opt(:,2)>ubpy(1)+0.5,1);
         ph(i) = plot( out(i).x_opt(1:last_idx,1),out(i).x_opt(1:last_idx,2),'Color',cols(i,:));
   else
       
    ph(i) = plot( out(i).x_opt(:,1),out(i).x_opt(:,2),'Color',cols(i,:));
    end
 end



 xlim(xlimits)
 ylim([lbpy(1)-0.5 ubpy(1)+0.5])
 box off
          ylabel('$Y$ [m]')
            xlabel('$X$ [m]')
        set(gca,'XTick',[200:200:800])
set(gca,'YTick',[-1:2:5]) 
box off
% 

matlab2tikz('traj.tikz','height','6cm','width','0.92\columnwidth','parseStrings',false)

% 
% figure(2);
% clf;
% hold on
%  for i = planner_idxstraj
% plot(out(i).x_opt(:,1),out(i).alpha_f*180/pi,'Color',cols(i,:))
% %plot(est_res_BL.tvec_mpc,out(i).x_opt(:,7)*180/pi,'Color',cols(i,:))
% plot(xlimits,[8 8],'k--')
% plot(xlimits,[-8 -8],'k--')
%  end
%  
%  xlim(xlimits)
%  ylim([-10 10])
%  box off
%           ylabel('$\alpha_f$ [deg]')
%             xlabel('$X$ [m]')
%         set(gca,'XTick',[200:200:600])
% set(gca,'YTick',[-8:2:2]) 
% box off

%matlab2tikz('alpha.tikz','height','4cm','width','0.92\columnwidth','parseStrings',false)
%  
%  subplot(3,2,4)
% hold on
%  for i = [5 4]%planner_idxstraj
% plot(est_res_BL.tvec_mpc,out(i).alpha_r*180/pi,'Color',cols(i,:))
% plot([est_res_BL.tvec_mpc(1) est_res_BL.tvec_mpc(end)],[8 8],'k--')
% %plot(est_res_BL.tvec_mpc,out(i).x_opt(:,7)*180/pi,'Color',cols(i,:))
%  end
%  
 




==> SMPCWithGPLearningJournal copy 2/figs/plotting_scripts/PacejkaForce.m <==
%% CONFIDENTIAL (C) Mitsubishi Electric Research Labs (MERL) 2020
%% Author: Sean Vaskov
%% Date: 07/13/2020
function [Fl,Fc] = PacejkaForce(alpha,s,Fz,p,comb)
if nargin<5
    comb = true;
end
        %longitudinal
        mux = p(1);
        Bx = p(2);
        Cx = p(3);
        Ex = p(4);
        %lateral
        muy = p(5);
        By = p(6);
        Cy = p(7);
        Ey = p(8);
        
        epsilon = 1e-3;


       % NOMINAL Longitudinal tire force
       Fx0 = mux*Fz*sin(Cx*atan(Bx*(1-Ex)*s+Ex*atan(Bx*s)));
       
       % NOMINAL Lateral tire force
       Fy0 = muy*Fz*sin(Cy*atan(By*(1-Ey)*alpha+Ey*atan(By*alpha)));
       
       % With/Without combining forces (friction ellipse):
       Fl = Fx0;
       %     Fc = Fy0;
       if comb
        Fc = Fy0*sqrt(1-(Fx0/(mux*Fz))^2+epsilon);
       else
           Fc = Fy0;
       end
end

==> SMPCWithGPLearningJournal copy 2/figs/plotting_scripts/PacejkaStructtoArray.m <==
%% CONFIDENTIAL (C) Mitsubishi Electric Research Labs (MERL) 2020
%% Author: Sean Vaskov
%% Date: 07/31/2020
function [pacejka_param_f,pacejka_param_r] = PacejkaStructtoArray(pacejka_param)
pacejka_param_f = [pacejka_param.mu_xf;pacejka_param.B_xf;pacejka_param.C_xf;pacejka_param.E_xf;...
    pacejka_param.mu_yf;pacejka_param.B_yf;pacejka_param.C_yf;pacejka_param.E_yf];

pacejka_param_r =[pacejka_param.mu_xr;pacejka_param.B_xr;pacejka_param.C_xr;pacejka_param.E_xr;...
    pacejka_param.mu_yr;pacejka_param.B_yr;pacejka_param.C_yr;pacejka_param.E_yr];
end

==> SMPCWithGPLearningJournal copy 2/figs/plotting_scripts/load_vehicle_only_parameters.m <==
%% CONFIDENTIAL (C) Mitsubishi Electric Research Labs (MERL) 2020
%% Author: Sean vaskov
%% Date: 07/07/2020

vehicle_params.g = 9.81;   % [N/kg]
vehicle_params.m = 2200;   % mass of car
vehicle_params.I = 3344;   % Moment of inertia
vehicle_params.a = 1.432;  % Front axle to center of gravity
vehicle_params.b = 1.472;  % Rear axle to center of gravity
vehicle_params.r = 0.333;  % Tire radius
%vehicle_params.I_w = 0.5;  % Tire spinning inertia

%Surface = {asphalt, snow, ice}
%longitudinal pacejka parameters
pacejka_baseline(1).C_xf =   1.69; %shape parameter
pacejka_baseline(1).C_xr =   1.69; %shape parameter
pacejka_baseline(1).mu_xf = 1.20;
pacejka_baseline(1).B_xf =  11.7;
pacejka_baseline(1).E_xf =  0.377;

pacejka_baseline(1).mu_xr = 1.20;
pacejka_baseline(1).B_xr = 11.1;
pacejka_baseline(1).E_xr = 0.362;

%lateral pacejka parameters
pacejka_baseline(1).C_yf = 1.19;
pacejka_baseline(1).C_yr = 1.19;
pacejka_baseline(1).mu_yf = 0.935;
pacejka_baseline(1).B_yf = 8.86;
pacejka_baseline(1).E_yf = -1.21;

pacejka_baseline(1).mu_yr = 0.961;
pacejka_baseline(1).B_yr = 9.30;
pacejka_baseline(1).E_yr = -1.11;
%% snow
pacejka_baseline(2).C_xf =   1.96; %shape parameter
pacejka_baseline(2).C_xr =   1.96; %shape parameter
pacejka_baseline(2).mu_xf = 0.407;
pacejka_baseline(2).B_xf =  10.2;
pacejka_baseline(2).E_xf =  0.651;

pacejka_baseline(2).mu_xr = 0.409;
pacejka_baseline(2).B_xr = 9.71;
pacejka_baseline(2).E_xr = 0.624;

%lateral pacejka parameters
pacejka_baseline(2).C_yf = 0.550;
pacejka_baseline(2).C_yr = 0.550;
pacejka_baseline(2).mu_yf = 0.383;
pacejka_baseline(2).B_yf = 19.1;
pacejka_baseline(2).E_yf = -2.1;

pacejka_baseline(2).mu_yr = 0.394;
pacejka_baseline(2).B_yr = 20.0;
pacejka_baseline(2).E_yr = -1.93;

%% ice
pacejka_baseline(3).C_xf =   1.77; %shape parameter
pacejka_baseline(3).C_xr =  1.77; %shape parameter
pacejka_baseline(3).mu_xf = 0.172;
pacejka_baseline(3).B_xf =  31.1;
pacejka_baseline(3).E_xf =  0.710;

pacejka_baseline(3).mu_xr = 0.173;
pacejka_baseline(3).B_xr = 29.5;
pacejka_baseline(3).E_xr = 0.681;

%lateral pacejka parameters
pacejka_baseline(3).C_yf = 1.48;
pacejka_baseline(3).C_yr = 1.48;
pacejka_baseline(3).mu_yf = 0.162;
pacejka_baseline(3).B_yf = 28.4;
pacejka_baseline(3).E_yf = -1.18;

pacejka_baseline(3).mu_yr = 0.167;
pacejka_baseline(3).B_yr = 30.0;
pacejka_baseline(3).E_yr = -1.08;

%% wet asphalt 
%longitudinal pacejka parameters
pacejka_baseline(4).C_xf =   1.69; %shape parameter
pacejka_baseline(4).C_xr =   1.69; %shape parameter
pacejka_baseline(4).mu_xf = 0.8;
pacejka_baseline(4).B_xf =  11.7*1.75;
pacejka_baseline(4).E_xf =  0.377;

pacejka_baseline(4).mu_xr = 0.8;
pacejka_baseline(4).B_xr = 11.1*1.75;
pacejka_baseline(4).E_xr = 0.362;

%lateral pacejka parameters
pacejka_baseline(4).C_yf = 1.19;
pacejka_baseline(4).C_yr = 1.19;
pacejka_baseline(4).mu_yf = 0.65;
pacejka_baseline(4).B_yf = 8.86*1.75;
pacejka_baseline(4).E_yf = -1;

pacejka_baseline(4).mu_yr = 0.65;
pacejka_baseline(4).B_yr = 9.30*1.75;
pacejka_baseline(4).E_yr = -1;

==> SMPCWithGPLearningJournal copy 2/figs/plotting_scripts/plotPacejkaFigure.m <==
%% CONFIDENTIAL (C) Mitsubishi Electric Research Labs (MERL) 2020
%% Author: Sean Vaskov
%% Date: 08/16/2020
clear all
close all
addpath('/Users/berntorp/Documents/MATLAB/matlab2tikz')

load_vehicle_only_parameters

slip_values = [2*pi/180, 5*pi/180 8*pi/180]; %change this value to 

slip_eval_for_pajecka = linspace(0,10*pi/180); %this will plot the pacejka curves

plot_dry = true;
plot_wet = false;
plot_snow = false;


%%

[pas,~] = PacejkaStructtoArray(pacejka_baseline(1));
[psn,~] = PacejkaStructtoArray(pacejka_baseline(2));
[pw,~] = PacejkaStructtoArray(pacejka_baseline(4));

Fyas = NaN(size(slip_eval_for_pajecka));
Fysn = NaN(size(slip_eval_for_pajecka));
Fyw = NaN(size(slip_eval_for_pajecka));

for i = 1:length(slip_eval_for_pajecka)
   [~,Fyas(i)] = PacejkaForce(slip_eval_for_pajecka(i),0,1,pas,0);
   [~,Fysn(i)] = PacejkaForce(slip_eval_for_pajecka(i),0,1,psn,0);
   [~,Fyw(i)] = PacejkaForce(slip_eval_for_pajecka(i),0,1,pw,0);
end

hold on
kk = 0;
for slip_value  = slip_values
    kk = kk + 1;
Fvalas =interp1(slip_eval_for_pajecka,Fyas,slip_value)';
Cas = Fvalas/slip_value;

Fvalsn =interp1(slip_eval_for_pajecka,Fysn,slip_value)';
Csn = Fvalsn/slip_value;

Fvalw =interp1(slip_eval_for_pajecka,Fyw,slip_value)';
Cw = Fvalw/slip_value;

if plot_dry
%plot(slip_eval_for_pajecka*180/pi,Cas*slip_eval_for_pajecka,'k--')
if kk == 1
plot(slip_value*180/pi,Fvalas,'ko','MarkerSize',5)
elseif kk == 2
    plot(slip_value*180/pi,Fvalas,'k+','MarkerSize',5)
else
    plot(slip_value*180/pi,Fvalas,'kd','MarkerSize',5)
end

end
if plot_snow
plot(slip_eval_for_pajecka*180/pi,Csn*slip_eval_for_pajecka,'--','Color',[0.5 0.5 0.5],'Linewidth',2)
plot(slip_value*180/pi,Fvalsn,'o','Color',[0.5 0.5 0.5],'MarkerSize',10)
end
if plot_wet
plot(slip_eval_for_pajecka*180/pi,Cw*slip_eval_for_pajecka,'--','Color',[0.0 0.0 0.5],'Linewidth',2)
plot(slip_value*180/pi,Fvalw,'o','Color',[0.0 0.0 0.5])
end
end
 [hLeg,hObj]=legend('$\alpha = 0$, \ stiffness = 0.172','$\alpha = 4$, \ stiffness = 0.154','$\alpha = 8$, \ stiffness = 0.11','Location','SouthEast');
set(hLeg,'box','off');
  set(hObj,'Visible','on');

if plot_dry
    plot(slip_eval_for_pajecka*180/pi,Fyas,'k')
end
if plot_snow
    plot(slip_eval_for_pajecka*180/pi,Fysn,'Color',[0.5 0.5 0.5])
end
if plot_wet
    plot(slip_eval_for_pajecka*180/pi,Fyw,'Color',[0.0 0.0 0.5])
end


  
  
for slip_value  = slip_values
Fvalas =interp1(slip_eval_for_pajecka,Fyas,slip_value)';
Cas = Fvalas/slip_value;

Fvalsn =interp1(slip_eval_for_pajecka,Fysn,slip_value)';
Csn = Fvalsn/slip_value;

Fvalw =interp1(slip_eval_for_pajecka,Fyw,slip_value)';
Cw = Fvalw/slip_value;

if plot_dry
plot(slip_eval_for_pajecka*180/pi,Cas*slip_eval_for_pajecka,'k--')
%plot(slip_value*180/pi,Fvalas,'ko','MarkerSize',10)
end
if plot_snow
plot(slip_eval_for_pajecka*180/pi,Csn*slip_eval_for_pajecka,'--','Color',[0.5 0.5 0.5],'Linewidth',2)
plot(slip_value*180/pi,Fvalsn,'o','Color',[0.5 0.5 0.5],'MarkerSize',10)
end
if plot_wet
plot(slip_eval_for_pajecka*180/pi,Cw*slip_eval_for_pajecka,'--','Color',[0.0 0.0 0.5],'Linewidth',2)
plot(slip_value*180/pi,Fvalw,'o','Color',[0.0 0.0 0.5],'MarkerSize',10)
end
end

box off
xlabel('$\alpha$ [deg]')
ylabel('$\mu^y$ [-]')
        set(gca,'XTick',[0 4 8])
        set(gca,'YTick',[0:0.2:0.8])

%pbaspect([2 1 1])
ylim([0 1.0])
xlim([0 10])

    matlab2tikz('StiffnessIllustration.tikz','height','5cm','width','0.9\columnwidth','parseStrings',false)
    !mv StiffnessIllustration.tikz ../


==> SMPCWithGPLearningJournal copy 2/figs/plotting_scripts/plotResults.m <==
%% CONFIDENTIAL (C) Mitsubishi Electric Research Labs (MERL) 2020
%% Author: Sean Vaskov
%% Date: 07/31/2020
%plot position trajectory, stiffness estimator output, and sideslip
%constraints
%this assumes the first structure in the out array is for stochastic +
%adaptive with stiffness estimator and will plot the bounds for the
%sideslip constraints and stiffness estimator output from it
%other trajectories can be plotted by specifying a color (in cols), and the
%index/order in the out structure that you want to plot them
%(planner_idxstraj and planner_idxscons)

clear all
close all

%% trial data
load('poster19ms.mat')
%load('poster17ms.mat')

%%

load_vehicle_only_parameters
Fzf = vehicle_params.b*vehicle_params.m*vehicle_params.g/(vehicle_params.a+vehicle_params.b);
Fzr = vehicle_params.a*vehicle_params.m*vehicle_params.g/(vehicle_params.a+vehicle_params.b);
alp = sqrt(2)*erfinv(2*0.95-1);

%snow
cols = [0 0 1;0, 0.75, 0.75;0.75, 0, 0.75;0,0,0;0.9290, 0.6940, 0.1250];
surfacechangecol = [0.5 0.5 0.5];
planner_idxstraj = [5 4 3 2 1]; %indexs of the 'out' structure that you want to plot the trajectot'ry for
planner_idxscons = [5 3 2 1]; %indexs of the 'out' structure that you want to plot sideslip and lateral constraints for
xlimits = [200 875];


ts = 0.05;

%% reference trajectory you may need to reload this if it is not saved
% vehicle_width = 2;
% A = 1.1*vehicle_width+0.25;
% B = vehicle_width + 1;
% 
% track_width = 1.5;
% 
% v_ref = 17;
% 
% L = [20   24      24    20];
% Lsnow =[20   46      46    20];
% H = [0    A/2+1+B/2    -B/2-1-A/2 0  ];
% 
% lane_sequence =            [0.0    ,repmat(H,[1 9]),0];
% sequence_lengths =         [40 , repmat(L,[1 3]), repmat(Lsnow,[1 3]), repmat(L,[1 3]),80];
% 
% [Pref,Tvec,~,~,K] = generateBezierReference(lane_sequence,sequence_lengths,1,track_width,ts,v_ref,vehicle_params);
% 
% switch_x= 2*v_ref+3*sum(L);
% switch_back_x = 2*v_ref+3*sum(L)+3*sum(Lsnow);
% 
% lbpy =  (-1.5+vehicle_width/2)*ones(size(Pref(2,:)));
% 
% ubpy =  (A/2+1+B-vehicle_width/2)*ones(size(Pref(2,:)));
% 
% Pref(8,2:end-1) = max(min((Pref(7,3:end)-Pref(7,1:end-2))/(2*ts),48*pi/180),-48*pi/180);
% Pref([9,10],:) = Pref([4,4],:)/vehicle_params.r;
% 
% Pref([5  7 8],:) = 0;



%% Plot trajectory

figure(1)
set(gca,'fontsize',14,'LineWidth',1)
hold on
plot(Pref(1,:),Pref(2,:),'g--','LineWidth',1.5)
plot([switch_x,switch_x],[ubpy(1)+0.5 lbpy(1)-0.5],'--','Color',surfacechangecol,'LineWidth',1.5)
plot([switch_back_x,switch_back_x],[ubpy(1)+0.5 lbpy(1)-0.5],'--','Color',surfacechangecol,'LineWidth',1.5)
plot(Pref(1,:),lbpy,'r--','LineWidth',1.5)
plot(Pref(1,:),ubpy,'r--','LineWidth',1.5)

for i = planner_idxstraj
    tvec = cumsum([0 ts*ones(1, length(out(i).x_opt(:,2))-1)]);
    
    if any(isnan(out(i).x_opt))
        last_idx = find(out(i).x_opt(:,2)<lbpy(1)-0.5 | out(i).x_opt(:,2)>ubpy(1)+0.5,1);
        ph(i) = plot( out(i).x_opt(1:last_idx,1),out(i).x_opt(1:last_idx,2),'Color',cols(i,:),'LineWidth',1.5);
    else
        ph(i) = plot( out(i).x_opt(:,1),out(i).x_opt(:,2),'Color',cols(i,:),'LineWidth',1.5);
    end
end

xlim(xlimits)
ylim([lbpy(1)-0.5 ubpy(1)+0.5])
box on
ylabel('$y$ [m]','interpreter','latex')
xlabel('$x$ [m]','interpreter','latex')

%  legend(ph,{'stochastic + adaptive','adaptive','snow','asphalt','oracle'})

%% plot adaptive constraints

Cyf_mean = interp1(est_res(1).tvec_est,est_res(1).Cyf_mean,est_res(1).tvec_mpc);
Cyf_std = interp1(est_res(1).tvec_est,est_res(1).Cyf_std,est_res(1).tvec_mpc);

Cyr_mean = interp1(est_res(1).tvec_est,est_res(1).Cyr_mean,est_res(1).tvec_mpc);
Cyr_std = interp1(est_res(1).tvec_est,est_res(1).Cyr_std,est_res(1).tvec_mpc);

figure(2)
TSvec = SURFACE.X/v_ref;

muest = min((Cyf_mean+Cyr_mean)/2e5,ones(size(Cyf_mean)));

aybound = 0.85*muest*9.81;

bbound = atan(0.02*muest*9.81);

subplot(2,1,1)
plot(switch_x*[1  1],[-10 10],'--','Color',surfacechangecol,'LineWidth',1.5)
hold on
plot(switch_back_x*[1  1],[-10 10],'--','Color',surfacechangecol,'LineWidth',1.5)

plot(out(1).x_opt(1:end-1,1),aybound,'r--','LineWidth',1.5)
hold on
plot(out(1).x_opt(1:end-1,1),-aybound,'r--','LineWidth',1.5)

subplot(2,1,2)
plot(switch_x*[1  1],[-0.25 0.25],'--','Color',surfacechangecol,'LineWidth',1.5)
hold on
plot(switch_back_x*[1  1],[-0.25 0.25],'--','Color',surfacechangecol,'LineWidth',1.5)
plot(out(1).x_opt(1:end-1,1),bbound,'r--','LineWidth',1.5)
hold on
plot(out(1).x_opt(1:end-1,1),-bbound,'r--','LineWidth',1.5)


for i = planner_idxscons
    tvec = cumsum([0 ts*ones(1, length(out(i).x_opt(:,2))-1)]);
    
    subplot(2,1,1)
    
    ph(i) = plot( out(i).x_opt(:,1),out(i).x_opt(:,6).*out(i).x_opt(:,4),'Color',cols(i,:),'LineWidth',1.5);
    
    subplot(2,1,2)
    
    ph(i) = plot( out(i).x_opt(:,1),out(i).x_opt(:,5)./out(i).x_opt(:,4),'Color',cols(i,:),'LineWidth',1.5);
end

subplot(2,1,1)
set(gca,'fontsize',14,'LineWidth',1)
hold on
xlim(xlimits)
ylim([-10 10])
box on
ylabel('$v^x \dot{\psi}$ [m/s$^2$]','interpreter','latex')
xlabel('$x$ [m]','interpreter','latex')


subplot(2,1,2)
set(gca,'fontsize',14,'LineWidth',1)
hold on
xlim(xlimits)
ylim([-0.25 0.25])
box on
ylabel('$v^y/v^x$','interpreter','latex')
xlabel('$x$ [m]','interpreter','latex')


%% plot stiffness

figure(3)
subplot(2,1,1)
hold on
xf = [out(1).x_opt(1:end-1,1)'+vehicle_params.a*cos(out(1).x_opt(1:end-1,3))' fliplr( out(1).x_opt(1:end-1,1)'+vehicle_params.a*cos(out(1).x_opt(1:end-1,3))')];
yf = [(Cyf_mean- alp*Cyf_std)/Fzf fliplr((Cyf_mean+ alp*Cyf_std)/Fzf)];
plot(SURFACE.X,prod(SURFACE.pacejka_front(5:7,:)),'k','LineWidth',1.0)
%plot fill
fill(xf,yf,'b','FaceAlpha',0.25)
plot(out(1).x_opt(1:end-1,1)+vehicle_params.a*cos(out(1).x_opt(1:end-1,3)), Cyf_mean/Fzf,'b','LineWidth',1.5)

%plot lines
% plot(out(1).x_opt(1:end-1,1)+vehicle_params.a*cos(out(1).x_opt(1:end-1,3)),(Cyf_mean+ alp*Cyf_std)/Fzf,'b--','LineWidth',1.5)
% plot(out(1).x_opt(1:end-1,1)+vehicle_params.a*cos(out(1).x_opt(1:end-1,3)),(Cyf_mean- alp*Cyf_std)/Fzf,'b--','LineWidth',1.5)

set(gca,'fontsize',14,'LineWidth',1)
box on
ylabel('$C_f^y$ [1/rad]','interpreter','latex')
xlabel('$x$ [m]','interpreter','latex')
xlim([0 out(1).x_opt(end,1)])
ylim([0 15])

subplot(2,1,2)
hold on
%plot fill
xr = [out(1).x_opt(1:end-1,1)'-vehicle_params.b*cos(out(1).x_opt(1:end-1,3))' fliplr(out(1).x_opt(1:end-1,1)'-vehicle_params.b*cos(out(1).x_opt(1:end-1,3))')];
yr = [(Cyr_mean- alp*Cyr_std)/Fzr fliplr((Cyr_mean+ alp*Cyr_std)/Fzr)];
plot(SURFACE.X,prod(SURFACE.pacejka_rear(5:7,:)),'k','LineWidth',1.0)
fill(xr,yr,'b','FaceAlpha',0.25)
plot(out(1).x_opt(1:end-1,1)-vehicle_params.b*cos(out(1).x_opt(1:end-1,3)),Cyr_mean/Fzr,'b','LineWidth',1.5)

%plot lines
% plot(out(1).x_opt(1:end-1,1)-vehicle_params.b*cos(out(1).x_opt(1:end-1,3)),(Cyr_mean+ alp*Cyr_std)/Fzr,'b--','LineWidth',1.5)
% plot(out(1).x_opt(1:end-1,1)-vehicle_params.b*cos(out(1).x_opt(1:end-1,3)),(Cyr_mean- alp*Cyr_std)/Fzr,'b--','LineWidth',1.5)

set(gca,'fontsize',14,'LineWidth',1)
box on
ylabel('$C_r^y$ [1/rad]','interpreter','latex')
xlabel('$x$ [m]','interpreter','latex')
xlim([0 out(1).x_opt(end,1)])
ylim([0 15])

==> SMPCWithGPLearningJournal copy 2/figs/result_extraction.m <==
trials = 1:131;
Ntrials = length(trials);
total_cost = NaN(Ntrials,7);
total_score = NaN(Ntrials,7);
fail_flag = zeros(Ntrials,7);
for seed=trials
    seed
    load /Users/berntorp/Documents/Research/Code/VehicleControl/AdaptiveMPC/JournalPaperComparison/DATA_working/stiffnesscomparison_05-Jul-2021_trial89.mat

    str = strcat('/Users/berntorp/Documents/Research/Code/VehicleControl/AdaptiveMPC/JournalPaperComparison/DATA_working/stiffnesscomparison_05-Jul-2021_trial',num2str(seed),'.mat');
    load(str);
    
    
    for i = 1:length(out)
        total_cost(seed,i) = out(i).total_cost;
        total_score(seed,i) = out(i).total_score;
        fail_flag(seed,i) = out(i).failFlag;
    end
    
end


 a = fopen(['MCResults.txt'],'w+');
    print_list = {['median cost: ',num2str(median(total_cost,'omitnan'))],...
        ['mean cost: ',num2str(mean(total_cost,'omitnan'))],...
        ['std cost: ',num2str(std(total_cost,'omitnan'))],...
        ['max cost: ',num2str(max(total_cost,[],'omitnan'))],...
        ['min cost: ',num2str(min(total_cost,[],'omitnan'))],...
        ['mean score: ',num2str(mean(total_score,'omitnan'))],...
        ['std score: ',num2str(std(total_score,'omitnan'))],...
        ['max score: ',num2str(max(total_score,[],'omitnan'))],...
        ['min score: ',num2str(min(total_score,[],'omitnan'))],...
        ['fail num: ',num2str(sum(fail_flag))]};
    fprintf(a,'%s\n',print_list{:});
    fclose(a);
    %%
    figure(1)
    clf
    subplot(321)
    histogram(total_cost(:,1),50)
    subplot(322)
    histogram(total_cost(:,2),50)
    subplot(323)
    histogram(total_cost(:,3),50)
    subplot(324)
    histogram(total_cost(:,4),50)
    subplot(325)
    histogram(total_cost(:,5),50,'BinLimits',[1.6,2])
    %%
    
     %%
    figure(2)
    clf
    cdfplot(total_cost(:,2))
    hold on
    
    hold on
%     
%     
%     cdfplot(total_cost(:,3))
%     
%     cdfplot(total_cost(:,4))
%     
%     cdfplot(total_cost(:,5))

==> figs/GetSlipAngles.m <==
function alpha = GetSlipValues(x,u,vehicle_param)

lf = vehicle_param.lf;
lr = vehicle_param.lr;


delta = u(1,:);
vx = u(2,:);

vy = x(1,:);
psid = x(2,:);


vyf = vy + lf*psid;
vyr = vy - lr*psid;
alpha = zeros(2,size(vy,2));
alpha(1,:) = delta-atan(vyf./vx);
alpha(2,:) = atan(-vyr./vx);

end

==> figs/PacejkaModelSim.m <==
function [F] = PacejkaModelSim(alpha,pacejka_param,vehicle_param)
%PACEJKAMODEL Pacejka tire model



Bf = pacejka_param.B_yf;
Cf = pacejka_param.C_yf;
Df = pacejka_param.mu_yf;
Ef = pacejka_param.E_yf;
Br = pacejka_param.B_yr;
Cr = pacejka_param.C_yr;
Dr = pacejka_param.mu_yr;
Er = pacejka_param.E_yr;

% Bf = pacejka_param.Bf;
% Cf = pacejka_param.Cf;
% Df = pacejka_param.Df;
% Ef = pacejka_param.Ef;
% Br = pacejka_param.Br;
% Cr = pacejka_param.Cr;
% Dr = pacejka_param.Dr;
% Er = pacejka_param.Er;

%lf = vehicle_param.a;
%lr = vehicle_param.b;
%m = vehicle_param.m;
%g = 9.8;

alphaf = alpha(1,:);%delta-atan(vyf/vx);
alphar = alpha(2,:);%atan(-vyr/vx);


Fyf = Df*sin(Cf*atan(Bf*alphaf-Ef*(Bf*alphaf-atan(Bf*alphaf))));
Fyr = Dr*sin(Cr*atan(Br*alphar-Er*(Br*alphar-atan(Br*alphar))));

%F_zf0 = lr*m*g/((lf+lr));
%F_zr0 = lf*m*g/((lf+lr));

%Fyf = F_zf0*Fyf;
%Fyr = F_zr0*Fyr;

F = [Fyf;Fyr];

end


==> figs/jbfill.m <==
function[fillhandle,msg]=jbfill(xpoints,upper,lower,color,edge,add,transparency)
%USAGE: [fillhandle,msg]=jbfill(xpoints,upper,lower,color,edge,add,transparency)
%This function will fill a region with a color between the two vectors provided
%using the Matlab fill command.
%
%fillhandle is the returned handle to the filled region in the plot.
%xpoints= The horizontal data points (ie frequencies). Note length(Upper)
%         must equal Length(lower)and must equal length(xpoints)!
%upper = the upper curve values (data can be less than lower)
%lower = the lower curve values (data can be more than upper)
%color = the color of the filled area 
%edge  = the color around the edge of the filled area
%add   = a flag to add to the current plot or make a new one.
%transparency is a value ranging from 1 for opaque to 0 for invisible for
%the filled color only.
%
%John A. Bockstege November 2006;
%Example:
%     a=rand(1,20);%Vector of random data
%     b=a+2*rand(1,20);%2nd vector of data points;
%     x=1:20;%horizontal vector
%     [ph,msg]=jbfill(x,a,b,rand(1,3),rand(1,3),0,rand(1,1))
%     grid on
%     legend('Datr')
if nargin<7;transparency=.5;end %default is to have a transparency of .5
if nargin<6;add=1;end     %default is to add to current plot
if nargin<5;edge='k';end  %dfault edge color is black
if nargin<4;color='b';end %default color is blue

if length(upper)==length(lower) && length(lower)==length(xpoints)
    msg='';
    filled=[upper,fliplr(lower)];
    xpoints=[xpoints,fliplr(xpoints)];
    if add
        hold on
    end
    fillhandle=fill(xpoints,filled,color);%plot the data
    set(fillhandle,'EdgeColor',edge,'FaceAlpha',transparency,'EdgeAlpha',transparency);%set edge color
    if add
        hold off
    end
else
    msg='Error: Must use the same number of points in each vector';
end

==> figs/plotBayesianLearningWithRealTime.m <==
clear all
load /Users/berntorp/Documents/Research/Code/VehicleControl/AdaptiveMPC/JournalPaperComparison/DATA/stiffnesscomparison_plot06-Jul-2021_trial1.mat



addpath('/Users/berntorp/Documents/MATLAB/matlab2tikz')
%%

%%Fill plot of force over time
xv1 = linspace(-30*pi/180,30*pi/180,100);
%ThreeDMean = zeros(2,length(xv1),length(A_mean));
kk = 0;
% for tt=1:5:length(meanMAP)
%    kk = kk + 1;
%     ThreeDMean(1,:,kk) = A_mean(1,:,tt)*phi(xv1);
%     ThreeDMean(2,:,kk) = A_mean(2,:,tt)*phi(xv1);
% end
skip = 12;
figure(1)
clf;
[X,Y] = meshgrid(xv1(1:1:end)*180/pi,est_res_BL.tvec_mpc(1:skip:end-1));
%Z = A_mean(1,:,Y).*phi(X);
 surf(X,Y,squeeze(est_res_BL.meanMAP(1,1:1:end,1:skip:end))','FaceAlpha',0.7,'EdgeColor','none','EdgeAlpha',0.0)
 %s.EdgeColor = 'none';
  %s.FaceColor = 'none';
  hold on
  
  for kk=1:length(out(7).alpha_f)-1
      [~,idx] = min(abs(out(7).alpha_f(kk)-xv1));
     fplot(kk) =  est_res_BL.meanMAP(1,idx,kk);
  end
plot3(out(7).alpha_f(1:end-1)*180/pi,est_res_BL.tvec_mpc(1:end-1),fplot,'k')
plot3(out(7).alpha_f(1:end-1)*180/pi,est_res_BL.tvec_mpc(1:end-1),-.7*ones(size(fplot)),'k--')
xlabel('$\alpha_f$ [deg]')
ylabel('Time [s]')
zlabel('$\mu_f$ [-]')
xlim([-15 15])
ylim([0 45])
zlim([-.9 .9])
    view([-15 15 15]);
cleanfigure;
matlab2tikz('3DBL3.tikz','height','7cm','width','0.9\columnwidth','parseStrings',false)
%%

  
   figure(5) 
 clf
DRY = 0;
jj = 0;
%[3:3:25]/.05
for plt_idx=round(linspace(13.85,14.8,8)/.05)% 23 28]/.05
  jj = jj + 1;  
    
t = plt_idx;

%plt_idx = 100;
% axv = 1.8*[min(x_true) max(x_true) min(x_true) max(x_true)];
% hold on
% % Remove burn-in from MCMC procedures
%   xv1 = linspace(-30*pi/180,30*pi/180,100);
%         xv2 = linspace(-30*pi/180,30*pi/180,100);
%         hold on
%         % Remove burn-in from MCMC procedures
%         funcv1f = [];
%         funcv1r = [];
%         funcv2f = [];
%         funcv2r = [];
% %         A_mean = zeros(2,n_basis,4);
% %         AA = zeros(2,n_basis,N);
% %         AAcov = zeros(2,n_basis,N);
% %         for j = 1:N
% % %            theta_pgas_GP(:,:,j) = w(plt_idx,j)*model{plt_idx,j}.A;
% %             func1 = @(x) model1{plt_idx,j}.A*phi(x) +  mult*PacejkaModel(x,pacejka_param,vehicle_param);
% %             ff = [func1([xv1;xv2])];
% %             funcv2f = [funcv2f;  ff(1,:)];
% %             funcv2r = [funcv2r;  ff(2,:)];
% %             funcv1f = [funcv1f;  w(plt_idx,j)*ff(1,:)];
% %             funcv1r = [funcv1r;  w(plt_idx,j)*ff(2,:)];
% %             A_mean(:,:,jj) = A_mean(:,:,jj) + w(plt_idx,j)*model1{plt_idx,j}.A;
% %             AA(:,:,j) = w(plt_idx,j)*model1{plt_idx,j}.A;
% %             AAcov(:,:,j) = model1{plt_idx,j}.A;
% %             %sh = plot(xv1*180/pi,ff(1,:),'m');
% %             hold on
% %         end
% % %        
% %          covA1 = (cw(squeeze(AAcov(1,:,:)),w(plt_idx,:)));%cov(squeeze(AA(1,:,:))');
% %  covA2 = (cw(squeeze(AAcov(2,:,:)),w(plt_idx,:)));
% %  meanA = sum(AA(:,:,:),3);
% % 
%  f_m = @(x) meanA*phi(x);
%  f_std1 = @(x) sqrt(diag(phi(x)'*covA1*phi(x)))';
%  f_std2 = @(x) sqrt(diag(phi(x)'*covA2*phi(x)))'; 
% %        
%         %func1 = @(x) model1{plt_idx,idx}.A*phi(x) +  mult*PacejkaModel(x,pacejka_param,vehicle_param);
%         %ff = [func1([xv1;xv2])];
%        
         subplot(2,4,jj)
         hold on
%          meannf = sum(funcv1f);
%         meannr = sum(funcv1r);
%         
%         subplot(2,4,jj)
%         hold on
%         meanA = [A_mean(1,:,t)*phi(xv1);A_mean(2,:,t)*phi(xv2)];%+mult*PacejkaModel([xv1;xv2],pacejka_param,vehicle_param);
%         stddAf = (A_std(1,:,t));
%         stddAr = (A_std(2,:,t));
%         
%         sh = plot(xv1*180/pi,meanA(1,:),'k');
%        % plot(alpha_true(1,1:t)*180/pi,squeeze(F_true(1,1:t)),'g--','linewidth',2);

%  f_true: [2×100×720 double]
%     tvec_est: [1×3601 double]
%     tvec_mpc: [1×721 double]
%      meanMAP: [2×100×720 double]
%     std_fMAP: [1×100×720 double]
%     std_rMAP: [1×100×720 double]
    
        plot(xv1*180/pi,est_res_BL.meanMAP(1,:,plt_idx),'k');
        [ph,msg]=jbfill(xv1*180/pi,est_res_BL.meanMAP(1,:,plt_idx)+3*est_res_BL.std_fMAP(1,:,plt_idx),est_res_BL.meanMAP(1,:,plt_idx)-3*est_res_BL.std_fMAP(1,:,plt_idx),[0.5 0.5 0.5],'None',0,0.3);
        
        plot(xv1*180/pi,est_res_BL.f_true(1,:,plt_idx),'r--')
%         
%         meanA = A_mean(:,:,t)*phi([xv1;xv2])+mult*PacejkaModel([xv1;xv2],pacejka_param,vehicle_param);
%         stddAf = (A_std(1,:,t));
%         stddAr = (A_std(2,:,t));
%         
%         sh = plot(xv1*180/pi,meanA(1,:),'k');
%         [ph,msg]=jbfill(xv1*180/pi,meanA(1,:)+3*stddAf,meanA(1,:)-3*stddAf,[0.5 0.5 0.5],[0 0 1],1,0.3);
%         
        
%         for m=1:length(xv1)
%             stddf(m) = sqrt(cw(funcv2f(:,m)',w(plt_idx,:)));
%             stddr(m) = sqrt(cw(funcv2r(:,m)',w(plt_idx,:)));
%         end
%         [ph,msg]=jbfill(xv1*180/pi,meannf+3*stddf,meannf-3*stddf,[0.5 0.5 0.5],[0 0 1],1,0.3);
%         hold on
%         
%         %meann = mean(squeeze(meann(1,:,:)))
%         sh = plot(xv1*180/pi,meannf,'k');
        hold on
        %plot(alpha_true(1,t)*180/pi,F_true(1,t),'g.','markersize',30)
   %     alpha_eval = ones(2,1)*linspace(-90*pi/180,90*pi/180,500);
%        f_true = PacejkaModelSim(alpha_eval,pacejka_baseline(2),VEHICLE_PARAM);
      %  th = plot(alpha_eval(1,:)*180/pi,f_true(1,:),'r--');
        %th = plot(alpha_eval(1,:)*180/pi,mult*f_true(1,:),'--m','linewidth',2);
       % th = plot(alpha_eval(1,:)*180/pi,AA(1,:)*alpha_eval,'-.m','linewidth',2);
      %  alpha_plot = GetSlipAngles(squeeze(x_mean(:,1:t)), u(:,1:t),VEHICLE_PARAM);
        
    %    f_plot = PacejkaModelSim(alpha_plot,pacejka_baseline(2),VEHICLE_PARAM);
        %plot(alpha_plot(1,1:t)*180/pi,f_plot(1,1:t),'r.','markersize',10)
        
        plot([min(180/pi*out(6).alpha_f(1:plt_idx)) min(180/pi*out(6).alpha_f(1:plt_idx))],[-1 1],'g--')
        plot([max(180/pi*out(6).alpha_f(1:plt_idx)) max(180/pi*out(6).alpha_f(1:plt_idx))],[-1 1],'g--')
        % title('Fully Bayesian learning without discontinuity points')
        xlabel('$\alpha_f$ [deg]')
        ylabel('$\mu_f$')
   %    xlim([-5 5])
%         if DRY
%             ylim([-1.2 1.2])
%         else
%             ylim([-.5 .5])
%             
%         end
     %plot([min(alpha_mean(1,1:plt_idx)*180/pi) min(alpha_mean(1,1:plt_idx)*180/pi)],[-2 2],'g--')
%plot([max(alpha_mean(1,1:plt_idx)*180/pi) max(alpha_mean(1,1:plt_idx)*180/pi)],[-2 2],'g--')
           set(gca,'XTick',[-15  -5  5])
set(gca,'YTick',[-1 -0.5 0 0.5])     
%         if jj ==1
%             text(-9,0.4,'$t = 20$s');
%         elseif jj == 2
%             text(-9,0.4,'$t = 40$s');
%         elseif jj == 3
%             text(-9,0.4,'$t = 60$s');
%         else
%             text(-9,0.3,'$t = 50$s');
%         end
        
        
        
%         alpha_eval = ones(1,1)*linspace(-15*pi/180,15*pi/180,50);
%  Bf = pacejka_param.Bf;
% Cf = pacejka_param.Cf;
% Df = pacejka_param.Df;
% Ef = pacejka_param.Ef;
% Br = pacejka_param.Br;
% Cr = pacejka_param.Cr;
% Dr = pacejka_param.Dr;
% Er = pacejka_param.Er;
% lf = vehicle_param.lf;
% lr = vehicle_param.lr;      
%  f_m = @(x) A_mean(1,:,1300)*phi(x)+mult*PacejkaModelOne(x,pacejka_param,vehicle_param);
% % f_std1 = @(x) sqrt(diag(phi(x)'*covA1*phi(x)))';
% 
%  FUN_f = @(x) sum(1./A_std(1,26:end-25,1300).^7.*(x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))))-f_m(alpha_eval)).^2);
%  f_f = @(x)  x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))));
%  options = optimset('Display','iter','MaxFunEvals',100000,'MaxIter',100000)
% 
%  X1 = fminsearch(FUN_f,[Cf Bf Df Ef],options)
%  [Cf Bf Df Ef]
% alpha_eval = ones(1,1)*linspace(-10*pi/180,10*pi/180,100);
% f_f = @(x)  x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))));

%plot(alpha_eval*180/pi,f_f(X1),'k-.')

xlim([-15 15])
        if DRY
            ylim([-1.2 1.2])
        else
            ylim([-.75 .75])
            
        end
       ylim([-1.2 1.2])

        
% subplot(2,4,4+jj)
% 
% %  hold on
% %         sh = plot(xv1*180/pi,meanA(2,:),'k');
% %     %    sh = plot(xv1*180/pi,meanA(2,:)-A_mean(2,:,t)*phi([xv1;xv2]),'k-.');
% %                 [ph,msg]=jbfill(xv1*180/pi,meanA(2,:)+3*stddAr,meanA(2,:)-3*stddAr,[0.5 0.5 0.5],'None',0,0.3);
% % 
% %         %plot(alpha_true(1,t)*180/pi,F_true(1,t),'g.')
% %         alpha_eval = ones(2,1)*linspace(-90*pi/180,90*pi/180,500);
% %         f_true = PacejkaModelSim(alpha_eval,pacejka_baseline(2),VEHICLE_PARAM);
% %         %th = plot(alpha_eval(2,:)*180/pi,f_true(2,:),'r--');
% %         %th = plot(alpha_eval(1,:)*180/pi,mult*f_true(1,:),'r--');
% %        % th = plot(alpha_eval(1,:)*180/pi,AA(1,:)*alpha_eval,'-.m','linewidth',2);
% %         alpha_plot = GetSlipAngles(squeeze(x_mean(:,1:t)), u(:,1:t),VEHICLE_PARAM);
% %         
% %         f_plot = PacejkaModelSim(alpha_plot,pacejka_baseline(2),VEHICLE_PARAM);
% %         %plot(alpha_plot(1,1:t)*180/pi,f_plot(1,1:t),'r.')
% %        % plot([min(alpha_mean(2,1:plt_idx)*180/pi) min(alpha_mean(2,1:plt_idx)*180/pi)],[-2 2],'g--')
% % %plot([max(alpha_mean(2,1:plt_idx)*180/pi) max(alpha_mean(2,1:plt_idx)*180/pi)],[-2 2],'g--')
% %         % title('Fully Bayesian learning without discontinuity points')
% %         
% %         plot([min(180/pi*alpha_plot(2,1:plt_idx)) min(180/pi*alpha_plot(2,1:plt_idx))],[-1 1],'g--')
% %         plot([max(180/pi*alpha_plot(2,1:plt_idx)) max(180/pi*alpha_plot(2,1:plt_idx))],[-1 1],'g--')
%          hold on
%            plot(xv1*180/pi,est_res_BL.meanMAP(1,:,plt_idx),'k');
%         [ph,msg]=jbfill(xv1*180/pi,est_res_BL.meanMAP(2,:,plt_idx)+3*est_res_BL.std_rMAP(1,:,plt_idx),est_res_BL.meanMAP(1,:,plt_idx)-3*est_res_BL.std_rMAP(1,:,plt_idx),[0.5 0.5 0.5],'None',0,0.3);
%         
%         plot(xv1*180/pi,est_res_BL.f_true(2,:,plt_idx),'r--')
%          plot([min(180/pi*out(4).alpha_r(1:plt_idx)) min(180/pi*out(4).alpha_r(1:plt_idx))],[-1 1],'g--')
%         plot([max(180/pi*out(4).alpha_r(1:plt_idx)) max(180/pi*out(4).alpha_r(1:plt_idx))],[-1 1],'g--')
%         xlabel('$\alpha_r$ [deg]')
%         ylabel('$\mu_r$')
%         box off
% %         if jj ==1
              text(-15,1.0,['$t =$',num2str(t*.05-1),'s']);
% %         elseif jj == 2
% %             text(-9,0.4,'$t = 40$s');
% %         elseif jj == 3
% %             text(-9,0.4,'$t = 60$s');
% %         else
% %             text(-9,0.3,'$t = 50$s');
% %         end
%         xlim([-15 15])
%         if DRY
%             ylim([-1.2 1.2])
%         else
%             ylim([-.75 .75])
%             
%         end
%           ylim([-1.2 1.2])    %  plot(alpha_true(2,1:t)*180/pi,squeeze(F_true(2,1:t)),'g--','linewidth',2);
%        
% %                 set(gca,'XTick',[-15 -10 -5 0 5])
% % set(gca,'YTick',[-0.75 -0.5 -0.25 0 0.25])   
% % 
% % alpha_eval = ones(1,1)*linspace(-90*pi/180,90*pi/180,500);
% % f_r = @(x)  x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))));
% % 
% % 
% % 
% %                         %alpha_eval = ones(1,1)*linspace(min(alpha_true(2,1:plt_idx)),max(alpha_true(2,1:plt_idx)),100);
% %                         alpha_eval = ones(1,1)*linspace(-15*pi/180,15*pi/180,50);
% % f_m = @(x) A_mean(2,:,1300)*phi(x)+mult*PacejkaModelTwo(x,pacejka_param,vehicle_param);
% % f_std1 = @(x) sqrt(diag(phi(x)'*covA1*phi(x)))';
% 
% % FUN_f = @(x) sum(1./A_std(2,26:end-25,1300).^7.*(x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))))-f_m(alpha_eval)).^2);
% %f_r = @(x)  x(3)*sin(x(1)*atan(x(2).*alpha_eval-x(4)*(x(2).*alpha_eval-atan(x(2).*alpha_eval))));
% %options = optimset('Display','iter','MaxFunEvals',100000,'MaxIter',100000)
% 
% %%X2 = fminsearch(FUN_f,[Cr Br Dr Er],options)
% %[Cr Br Dr Er]
%        % plot(alpha_eval*180/pi,f_r(X2),'k-.')
%         
%         
%  %       plot(alpha_eval*180/pi,f_r(X2),'k-.')
%    set(gca,'XTick',[-15 -10 -5 0])
% set(gca,'YTick',[-1 -0.5 0 0.5])     
%  ;
% 

 
 end


 cleanfigure;
 matlab2tikz('simeBL.tikz','height','6cm','width','0.97\columnwidth','parseStrings',false)


%;
%matlab2tikz('BayesianLearning.tikz','height','10cm','width','0.97\textwidth','parseStrings',false)






% %% 
% figure(7);clf;
% subplot(211)
% 
% plot([0:2:T-1]*Ts,y(1,1:2:end),'r--')
% hold on
% plot([0:2:T-1]*Ts,x_mean(1,1:2:end),'k')  
% 
% box off
% 
% axis([0 100 -10 10])
% set(gca,'XTick',[0 40 80])
% set(gca,'YTick',[-10 -5 0 5])           % title('Fully Bayesian learning without discontinuity points')
% 
% 
% subplot(212)
% 
% plot([0:2:T-1]*Ts,y(2,1:2:end)*180/pi,'r--')
% hold on
% plot([0:2:T-1]*Ts,x_mean(2,1:2:end)*180/pi,'k')
% box off
% axis([0 100 -50 50])
% set(gca,'XTick',[0 40 80])
% set(gca,'YTick',[-50 -25 0 25])           % title('Fully Bayesian learning without discontinuity points')
% 
% %%
% ;
% matlab2tikz('res6.tikz','height','5cm','width','0.97\textwidth','parseStrings',false)
% 


==> figs/plotPath.m <==
clear all
clc
%load /Users/berntorp/Documents/Research/Code/VehicleControl/AdaptiveMPC/Comparisons/12072020_test.mat
load /Users/berntorp/Documents/Research/Code/VehicleControl/AdaptiveMPC/JournalPaperComparison/DATA/stiffnesscomparison_plot06-Jul-2021_trial21.mat



addpath('/Users/berntorp/Documents/MATLAB/matlab2tikz')


%%

%snow
cols = [0.75, 0, 0.75;0 0 0; 1 0 0;0.75, 0, 0.75;0 0 1;0 0 0; 1 0 0];
%cols = [1 0 0;0 0 1;0, 0.75, 0.75;0.9290, 0.6940, 0.1250];
surfacechangecol = [0.5 0.5 0.5];
planner_idxstraj = [7 6 5 3 2 1]; %indexs of the 'out' structure that you want to plot the trajectory for
planner_idxscons = [5 3 2 1]; %indexs of the 'out' structure that you want to plot sideslip and lateral constraints for
xlimits = [0 1000];



if exist('para','var') && ~exist('Pref','var')
   Pref = para{1}.ref;
end
if ~exist('Pref','var')
error('need to load reference trajectory somehow')
end
%rain
% cols = [0 0 1;0, 0.75, 0.75;0,0,0;0.9290, 0.6940, 0.1250];
% surfacechangecol = [0.0 0.0 0.5];
% planner_idxstraj = [4 3 2 1];
% planner_idxscons = [4 2 1];
% xlimits = [200 650];
% 
% 
% load('./DATA/moosetest_wet_linear_08162020_trial1.mat');


ts = 0.05;

%% reference trajectory you may need to reload this if it is not saved


%% Plot figures

 figure(1)
 clf
subplot(1,2,[1 2])

hold on
 plot(Pref(1,:),Pref(2,:),'g--','LineWidth',1.5)
plot([switch_x,switch_x],[ubpy(1) lbpy(1)],'--','Color',surfacechangecol)
 plot([switch_back_x,switch_back_x],[ubpy(1) lbpy(1)],'--','Color',surfacechangecol)
 plot(Pref(1,:),lbpy,'r--')
 plot(Pref(1,:),ubpy,'r--')
  %rectangle('Position', [switch_x(1), lbpy(1), switch_back_x-switch_x(1), ubpy(1)-lbpy(1)], 'FaceColor', [0, 0, 0, 0.1], 'EdgeColor', [0, 0, 0, 0.1]);
 for i = [6 5 3]%planner_idxstraj
      tvec = cumsum([0 ts*ones(1, length(out(i).x_opt(:,2))-1)]);
out(i)
   if any(isnan(out(i).x_opt))
       i
      last_idx = find(out(i).x_opt(:,2)<lbpy(1)-0.5 | out(i).x_opt(:,2)>ubpy(1)+0.5,1);
         ph(i) = plot( out(i).x_opt(1:last_idx,1),out(i).x_opt(1:last_idx,2),'Color',cols(i,:));
   else
       
    ph(i) = plot( out(i).x_opt(:,1),out(i).x_opt(:,2),'Color',cols(i,:));
    end
 end



 xlim(xlimits)
 ylim([lbpy(1)-0.5 ubpy(1)+0.5])
 box off
          ylabel('$Y$ [m]')
            xlabel('$X$ [m]')
        set(gca,'XTick',[200:200:800])
set(gca,'YTick',[-1:2:5]) 
box off
% 

matlab2tikz('traj.tikz','height','6cm','width','0.92\columnwidth','parseStrings',false)

% 
% figure(2);
% clf;
% hold on
%  for i = planner_idxstraj
% plot(out(i).x_opt(:,1),out(i).alpha_f*180/pi,'Color',cols(i,:))
% %plot(est_res_BL.tvec_mpc,out(i).x_opt(:,7)*180/pi,'Color',cols(i,:))
% plot(xlimits,[8 8],'k--')
% plot(xlimits,[-8 -8],'k--')
%  end
%  
%  xlim(xlimits)
%  ylim([-10 10])
%  box off
%           ylabel('$\alpha_f$ [deg]')
%             xlabel('$X$ [m]')
%         set(gca,'XTick',[200:200:600])
% set(gca,'YTick',[-8:2:2]) 
% box off

%matlab2tikz('alpha.tikz','height','4cm','width','0.92\columnwidth','parseStrings',false)
%  
%  subplot(3,2,4)
% hold on
%  for i = [5 4]%planner_idxstraj
% plot(est_res_BL.tvec_mpc,out(i).alpha_r*180/pi,'Color',cols(i,:))
% plot([est_res_BL.tvec_mpc(1) est_res_BL.tvec_mpc(end)],[8 8],'k--')
% %plot(est_res_BL.tvec_mpc,out(i).x_opt(:,7)*180/pi,'Color',cols(i,:))
%  end
%  
 




==> figs/plotting_scripts/PacejkaForce.m <==
%% CONFIDENTIAL (C) Mitsubishi Electric Research Labs (MERL) 2020
%% Author: Sean Vaskov
%% Date: 07/13/2020
function [Fl,Fc] = PacejkaForce(alpha,s,Fz,p,comb)
if nargin<5
    comb = true;
end
        %longitudinal
        mux = p(1);
        Bx = p(2);
        Cx = p(3);
        Ex = p(4);
        %lateral
        muy = p(5);
        By = p(6);
        Cy = p(7);
        Ey = p(8);
        
        epsilon = 1e-3;


       % NOMINAL Longitudinal tire force
       Fx0 = mux*Fz*sin(Cx*atan(Bx*(1-Ex)*s+Ex*atan(Bx*s)));
       
       % NOMINAL Lateral tire force
       Fy0 = muy*Fz*sin(Cy*atan(By*(1-Ey)*alpha+Ey*atan(By*alpha)));
       
       % With/Without combining forces (friction ellipse):
       Fl = Fx0;
       %     Fc = Fy0;
       if comb
        Fc = Fy0*sqrt(1-(Fx0/(mux*Fz))^2+epsilon);
       else
           Fc = Fy0;
       end
end

==> figs/plotting_scripts/PacejkaStructtoArray.m <==
%% CONFIDENTIAL (C) Mitsubishi Electric Research Labs (MERL) 2020
%% Author: Sean Vaskov
%% Date: 07/31/2020
function [pacejka_param_f,pacejka_param_r] = PacejkaStructtoArray(pacejka_param)
pacejka_param_f = [pacejka_param.mu_xf;pacejka_param.B_xf;pacejka_param.C_xf;pacejka_param.E_xf;...
    pacejka_param.mu_yf;pacejka_param.B_yf;pacejka_param.C_yf;pacejka_param.E_yf];

pacejka_param_r =[pacejka_param.mu_xr;pacejka_param.B_xr;pacejka_param.C_xr;pacejka_param.E_xr;...
    pacejka_param.mu_yr;pacejka_param.B_yr;pacejka_param.C_yr;pacejka_param.E_yr];
end

==> figs/plotting_scripts/load_vehicle_only_parameters.m <==
%% CONFIDENTIAL (C) Mitsubishi Electric Research Labs (MERL) 2020
%% Author: Sean vaskov
%% Date: 07/07/2020

vehicle_params.g = 9.81;   % [N/kg]
vehicle_params.m = 2200;   % mass of car
vehicle_params.I = 3344;   % Moment of inertia
vehicle_params.a = 1.432;  % Front axle to center of gravity
vehicle_params.b = 1.472;  % Rear axle to center of gravity
vehicle_params.r = 0.333;  % Tire radius
%vehicle_params.I_w = 0.5;  % Tire spinning inertia

%Surface = {asphalt, snow, ice}
%longitudinal pacejka parameters
pacejka_baseline(1).C_xf =   1.69; %shape parameter
pacejka_baseline(1).C_xr =   1.69; %shape parameter
pacejka_baseline(1).mu_xf = 1.20;
pacejka_baseline(1).B_xf =  11.7;
pacejka_baseline(1).E_xf =  0.377;

pacejka_baseline(1).mu_xr = 1.20;
pacejka_baseline(1).B_xr = 11.1;
pacejka_baseline(1).E_xr = 0.362;

%lateral pacejka parameters
pacejka_baseline(1).C_yf = 1.19;
pacejka_baseline(1).C_yr = 1.19;
pacejka_baseline(1).mu_yf = 0.935;
pacejka_baseline(1).B_yf = 8.86;
pacejka_baseline(1).E_yf = -1.21;

pacejka_baseline(1).mu_yr = 0.961;
pacejka_baseline(1).B_yr = 9.30;
pacejka_baseline(1).E_yr = -1.11;
%% snow
pacejka_baseline(2).C_xf =   1.96; %shape parameter
pacejka_baseline(2).C_xr =   1.96; %shape parameter
pacejka_baseline(2).mu_xf = 0.407;
pacejka_baseline(2).B_xf =  10.2;
pacejka_baseline(2).E_xf =  0.651;

pacejka_baseline(2).mu_xr = 0.409;
pacejka_baseline(2).B_xr = 9.71;
pacejka_baseline(2).E_xr = 0.624;

%lateral pacejka parameters
pacejka_baseline(2).C_yf = 0.550;
pacejka_baseline(2).C_yr = 0.550;
pacejka_baseline(2).mu_yf = 0.383;
pacejka_baseline(2).B_yf = 19.1;
pacejka_baseline(2).E_yf = -2.1;

pacejka_baseline(2).mu_yr = 0.394;
pacejka_baseline(2).B_yr = 20.0;
pacejka_baseline(2).E_yr = -1.93;

%% ice
pacejka_baseline(3).C_xf =   1.77; %shape parameter
pacejka_baseline(3).C_xr =  1.77; %shape parameter
pacejka_baseline(3).mu_xf = 0.172;
pacejka_baseline(3).B_xf =  31.1;
pacejka_baseline(3).E_xf =  0.710;

pacejka_baseline(3).mu_xr = 0.173;
pacejka_baseline(3).B_xr = 29.5;
pacejka_baseline(3).E_xr = 0.681;

%lateral pacejka parameters
pacejka_baseline(3).C_yf = 1.48;
pacejka_baseline(3).C_yr = 1.48;
pacejka_baseline(3).mu_yf = 0.162;
pacejka_baseline(3).B_yf = 28.4;
pacejka_baseline(3).E_yf = -1.18;

pacejka_baseline(3).mu_yr = 0.167;
pacejka_baseline(3).B_yr = 30.0;
pacejka_baseline(3).E_yr = -1.08;

%% wet asphalt 
%longitudinal pacejka parameters
pacejka_baseline(4).C_xf =   1.69; %shape parameter
pacejka_baseline(4).C_xr =   1.69; %shape parameter
pacejka_baseline(4).mu_xf = 0.8;
pacejka_baseline(4).B_xf =  11.7*1.75;
pacejka_baseline(4).E_xf =  0.377;

pacejka_baseline(4).mu_xr = 0.8;
pacejka_baseline(4).B_xr = 11.1*1.75;
pacejka_baseline(4).E_xr = 0.362;

%lateral pacejka parameters
pacejka_baseline(4).C_yf = 1.19;
pacejka_baseline(4).C_yr = 1.19;
pacejka_baseline(4).mu_yf = 0.65;
pacejka_baseline(4).B_yf = 8.86*1.75;
pacejka_baseline(4).E_yf = -1;

pacejka_baseline(4).mu_yr = 0.65;
pacejka_baseline(4).B_yr = 9.30*1.75;
pacejka_baseline(4).E_yr = -1;

==> figs/plotting_scripts/plotPacejkaFigure.m <==
%% CONFIDENTIAL (C) Mitsubishi Electric Research Labs (MERL) 2020
%% Author: Sean Vaskov
%% Date: 08/16/2020
clear all
close all
addpath('/Users/berntorp/Documents/MATLAB/matlab2tikz')

load_vehicle_only_parameters

slip_values = [2*pi/180, 5*pi/180 8*pi/180]; %change this value to 

slip_eval_for_pajecka = linspace(0,10*pi/180); %this will plot the pacejka curves

plot_dry = true;
plot_wet = false;
plot_snow = false;


%%

[pas,~] = PacejkaStructtoArray(pacejka_baseline(1));
[psn,~] = PacejkaStructtoArray(pacejka_baseline(2));
[pw,~] = PacejkaStructtoArray(pacejka_baseline(4));

Fyas = NaN(size(slip_eval_for_pajecka));
Fysn = NaN(size(slip_eval_for_pajecka));
Fyw = NaN(size(slip_eval_for_pajecka));

for i = 1:length(slip_eval_for_pajecka)
   [~,Fyas(i)] = PacejkaForce(slip_eval_for_pajecka(i),0,1,pas,0);
   [~,Fysn(i)] = PacejkaForce(slip_eval_for_pajecka(i),0,1,psn,0);
   [~,Fyw(i)] = PacejkaForce(slip_eval_for_pajecka(i),0,1,pw,0);
end

hold on
kk = 0;
for slip_value  = slip_values
    kk = kk + 1;
Fvalas =interp1(slip_eval_for_pajecka,Fyas,slip_value)';
Cas = Fvalas/slip_value;

Fvalsn =interp1(slip_eval_for_pajecka,Fysn,slip_value)';
Csn = Fvalsn/slip_value;

Fvalw =interp1(slip_eval_for_pajecka,Fyw,slip_value)';
Cw = Fvalw/slip_value;

if plot_dry
%plot(slip_eval_for_pajecka*180/pi,Cas*slip_eval_for_pajecka,'k--')
if kk == 1
plot(slip_value*180/pi,Fvalas,'ko','MarkerSize',5)
elseif kk == 2
    plot(slip_value*180/pi,Fvalas,'k+','MarkerSize',5)
else
    plot(slip_value*180/pi,Fvalas,'kd','MarkerSize',5)
end

end
if plot_snow
plot(slip_eval_for_pajecka*180/pi,Csn*slip_eval_for_pajecka,'--','Color',[0.5 0.5 0.5],'Linewidth',2)
plot(slip_value*180/pi,Fvalsn,'o','Color',[0.5 0.5 0.5],'MarkerSize',10)
end
if plot_wet
plot(slip_eval_for_pajecka*180/pi,Cw*slip_eval_for_pajecka,'--','Color',[0.0 0.0 0.5],'Linewidth',2)
plot(slip_value*180/pi,Fvalw,'o','Color',[0.0 0.0 0.5])
end
end
 [hLeg,hObj]=legend('$\alpha = 0$, \ stiffness = 0.172','$\alpha = 4$, \ stiffness = 0.154','$\alpha = 8$, \ stiffness = 0.11','Location','SouthEast');
set(hLeg,'box','off');
  set(hObj,'Visible','on');

if plot_dry
    plot(slip_eval_for_pajecka*180/pi,Fyas,'k')
end
if plot_snow
    plot(slip_eval_for_pajecka*180/pi,Fysn,'Color',[0.5 0.5 0.5])
end
if plot_wet
    plot(slip_eval_for_pajecka*180/pi,Fyw,'Color',[0.0 0.0 0.5])
end


  
  
for slip_value  = slip_values
Fvalas =interp1(slip_eval_for_pajecka,Fyas,slip_value)';
Cas = Fvalas/slip_value;

Fvalsn =interp1(slip_eval_for_pajecka,Fysn,slip_value)';
Csn = Fvalsn/slip_value;

Fvalw =interp1(slip_eval_for_pajecka,Fyw,slip_value)';
Cw = Fvalw/slip_value;

if plot_dry
plot(slip_eval_for_pajecka*180/pi,Cas*slip_eval_for_pajecka,'k--')
%plot(slip_value*180/pi,Fvalas,'ko','MarkerSize',10)
end
if plot_snow
plot(slip_eval_for_pajecka*180/pi,Csn*slip_eval_for_pajecka,'--','Color',[0.5 0.5 0.5],'Linewidth',2)
plot(slip_value*180/pi,Fvalsn,'o','Color',[0.5 0.5 0.5],'MarkerSize',10)
end
if plot_wet
plot(slip_eval_for_pajecka*180/pi,Cw*slip_eval_for_pajecka,'--','Color',[0.0 0.0 0.5],'Linewidth',2)
plot(slip_value*180/pi,Fvalw,'o','Color',[0.0 0.0 0.5],'MarkerSize',10)
end
end

box off
xlabel('$\alpha$ [deg]')
ylabel('$\mu^y$ [-]')
        set(gca,'XTick',[0 4 8])
        set(gca,'YTick',[0:0.2:0.8])

%pbaspect([2 1 1])
ylim([0 1.0])
xlim([0 10])

    matlab2tikz('StiffnessIllustration.tikz','height','5cm','width','0.9\columnwidth','parseStrings',false)
    !mv StiffnessIllustration.tikz ../


==> figs/plotting_scripts/plotResults.m <==
%% CONFIDENTIAL (C) Mitsubishi Electric Research Labs (MERL) 2020
%% Author: Sean Vaskov
%% Date: 07/31/2020
%plot position trajectory, stiffness estimator output, and sideslip
%constraints
%this assumes the first structure in the out array is for stochastic +
%adaptive with stiffness estimator and will plot the bounds for the
%sideslip constraints and stiffness estimator output from it
%other trajectories can be plotted by specifying a color (in cols), and the
%index/order in the out structure that you want to plot them
%(planner_idxstraj and planner_idxscons)

clear all
close all

%% trial data
load('poster19ms.mat')
%load('poster17ms.mat')

%%

load_vehicle_only_parameters
Fzf = vehicle_params.b*vehicle_params.m*vehicle_params.g/(vehicle_params.a+vehicle_params.b);
Fzr = vehicle_params.a*vehicle_params.m*vehicle_params.g/(vehicle_params.a+vehicle_params.b);
alp = sqrt(2)*erfinv(2*0.95-1);

%snow
cols = [0 0 1;0, 0.75, 0.75;0.75, 0, 0.75;0,0,0;0.9290, 0.6940, 0.1250];
surfacechangecol = [0.5 0.5 0.5];
planner_idxstraj = [5 4 3 2 1]; %indexs of the 'out' structure that you want to plot the trajectot'ry for
planner_idxscons = [5 3 2 1]; %indexs of the 'out' structure that you want to plot sideslip and lateral constraints for
xlimits = [200 875];


ts = 0.05;

%% reference trajectory you may need to reload this if it is not saved
% vehicle_width = 2;
% A = 1.1*vehicle_width+0.25;
% B = vehicle_width + 1;
% 
% track_width = 1.5;
% 
% v_ref = 17;
% 
% L = [20   24      24    20];
% Lsnow =[20   46      46    20];
% H = [0    A/2+1+B/2    -B/2-1-A/2 0  ];
% 
% lane_sequence =            [0.0    ,repmat(H,[1 9]),0];
% sequence_lengths =         [40 , repmat(L,[1 3]), repmat(Lsnow,[1 3]), repmat(L,[1 3]),80];
% 
% [Pref,Tvec,~,~,K] = generateBezierReference(lane_sequence,sequence_lengths,1,track_width,ts,v_ref,vehicle_params);
% 
% switch_x= 2*v_ref+3*sum(L);
% switch_back_x = 2*v_ref+3*sum(L)+3*sum(Lsnow);
% 
% lbpy =  (-1.5+vehicle_width/2)*ones(size(Pref(2,:)));
% 
% ubpy =  (A/2+1+B-vehicle_width/2)*ones(size(Pref(2,:)));
% 
% Pref(8,2:end-1) = max(min((Pref(7,3:end)-Pref(7,1:end-2))/(2*ts),48*pi/180),-48*pi/180);
% Pref([9,10],:) = Pref([4,4],:)/vehicle_params.r;
% 
% Pref([5  7 8],:) = 0;



%% Plot trajectory

figure(1)
set(gca,'fontsize',14,'LineWidth',1)
hold on
plot(Pref(1,:),Pref(2,:),'g--','LineWidth',1.5)
plot([switch_x,switch_x],[ubpy(1)+0.5 lbpy(1)-0.5],'--','Color',surfacechangecol,'LineWidth',1.5)
plot([switch_back_x,switch_back_x],[ubpy(1)+0.5 lbpy(1)-0.5],'--','Color',surfacechangecol,'LineWidth',1.5)
plot(Pref(1,:),lbpy,'r--','LineWidth',1.5)
plot(Pref(1,:),ubpy,'r--','LineWidth',1.5)

for i = planner_idxstraj
    tvec = cumsum([0 ts*ones(1, length(out(i).x_opt(:,2))-1)]);
    
    if any(isnan(out(i).x_opt))
        last_idx = find(out(i).x_opt(:,2)<lbpy(1)-0.5 | out(i).x_opt(:,2)>ubpy(1)+0.5,1);
        ph(i) = plot( out(i).x_opt(1:last_idx,1),out(i).x_opt(1:last_idx,2),'Color',cols(i,:),'LineWidth',1.5);
    else
        ph(i) = plot( out(i).x_opt(:,1),out(i).x_opt(:,2),'Color',cols(i,:),'LineWidth',1.5);
    end
end

xlim(xlimits)
ylim([lbpy(1)-0.5 ubpy(1)+0.5])
box on
ylabel('$y$ [m]','interpreter','latex')
xlabel('$x$ [m]','interpreter','latex')

%  legend(ph,{'stochastic + adaptive','adaptive','snow','asphalt','oracle'})

%% plot adaptive constraints

Cyf_mean = interp1(est_res(1).tvec_est,est_res(1).Cyf_mean,est_res(1).tvec_mpc);
Cyf_std = interp1(est_res(1).tvec_est,est_res(1).Cyf_std,est_res(1).tvec_mpc);

Cyr_mean = interp1(est_res(1).tvec_est,est_res(1).Cyr_mean,est_res(1).tvec_mpc);
Cyr_std = interp1(est_res(1).tvec_est,est_res(1).Cyr_std,est_res(1).tvec_mpc);

figure(2)
TSvec = SURFACE.X/v_ref;

muest = min((Cyf_mean+Cyr_mean)/2e5,ones(size(Cyf_mean)));

aybound = 0.85*muest*9.81;

bbound = atan(0.02*muest*9.81);

subplot(2,1,1)
plot(switch_x*[1  1],[-10 10],'--','Color',surfacechangecol,'LineWidth',1.5)
hold on
plot(switch_back_x*[1  1],[-10 10],'--','Color',surfacechangecol,'LineWidth',1.5)

plot(out(1).x_opt(1:end-1,1),aybound,'r--','LineWidth',1.5)
hold on
plot(out(1).x_opt(1:end-1,1),-aybound,'r--','LineWidth',1.5)

subplot(2,1,2)
plot(switch_x*[1  1],[-0.25 0.25],'--','Color',surfacechangecol,'LineWidth',1.5)
hold on
plot(switch_back_x*[1  1],[-0.25 0.25],'--','Color',surfacechangecol,'LineWidth',1.5)
plot(out(1).x_opt(1:end-1,1),bbound,'r--','LineWidth',1.5)
hold on
plot(out(1).x_opt(1:end-1,1),-bbound,'r--','LineWidth',1.5)


for i = planner_idxscons
    tvec = cumsum([0 ts*ones(1, length(out(i).x_opt(:,2))-1)]);
    
    subplot(2,1,1)
    
    ph(i) = plot( out(i).x_opt(:,1),out(i).x_opt(:,6).*out(i).x_opt(:,4),'Color',cols(i,:),'LineWidth',1.5);
    
    subplot(2,1,2)
    
    ph(i) = plot( out(i).x_opt(:,1),out(i).x_opt(:,5)./out(i).x_opt(:,4),'Color',cols(i,:),'LineWidth',1.5);
end

subplot(2,1,1)
set(gca,'fontsize',14,'LineWidth',1)
hold on
xlim(xlimits)
ylim([-10 10])
box on
ylabel('$v^x \dot{\psi}$ [m/s$^2$]','interpreter','latex')
xlabel('$x$ [m]','interpreter','latex')


subplot(2,1,2)
set(gca,'fontsize',14,'LineWidth',1)
hold on
xlim(xlimits)
ylim([-0.25 0.25])
box on
ylabel('$v^y/v^x$','interpreter','latex')
xlabel('$x$ [m]','interpreter','latex')


%% plot stiffness

figure(3)
subplot(2,1,1)
hold on
xf = [out(1).x_opt(1:end-1,1)'+vehicle_params.a*cos(out(1).x_opt(1:end-1,3))' fliplr( out(1).x_opt(1:end-1,1)'+vehicle_params.a*cos(out(1).x_opt(1:end-1,3))')];
yf = [(Cyf_mean- alp*Cyf_std)/Fzf fliplr((Cyf_mean+ alp*Cyf_std)/Fzf)];
plot(SURFACE.X,prod(SURFACE.pacejka_front(5:7,:)),'k','LineWidth',1.0)
%plot fill
fill(xf,yf,'b','FaceAlpha',0.25)
plot(out(1).x_opt(1:end-1,1)+vehicle_params.a*cos(out(1).x_opt(1:end-1,3)), Cyf_mean/Fzf,'b','LineWidth',1.5)

%plot lines
% plot(out(1).x_opt(1:end-1,1)+vehicle_params.a*cos(out(1).x_opt(1:end-1,3)),(Cyf_mean+ alp*Cyf_std)/Fzf,'b--','LineWidth',1.5)
% plot(out(1).x_opt(1:end-1,1)+vehicle_params.a*cos(out(1).x_opt(1:end-1,3)),(Cyf_mean- alp*Cyf_std)/Fzf,'b--','LineWidth',1.5)

set(gca,'fontsize',14,'LineWidth',1)
box on
ylabel('$C_f^y$ [1/rad]','interpreter','latex')
xlabel('$x$ [m]','interpreter','latex')
xlim([0 out(1).x_opt(end,1)])
ylim([0 15])

subplot(2,1,2)
hold on
%plot fill
xr = [out(1).x_opt(1:end-1,1)'-vehicle_params.b*cos(out(1).x_opt(1:end-1,3))' fliplr(out(1).x_opt(1:end-1,1)'-vehicle_params.b*cos(out(1).x_opt(1:end-1,3))')];
yr = [(Cyr_mean- alp*Cyr_std)/Fzr fliplr((Cyr_mean+ alp*Cyr_std)/Fzr)];
plot(SURFACE.X,prod(SURFACE.pacejka_rear(5:7,:)),'k','LineWidth',1.0)
fill(xr,yr,'b','FaceAlpha',0.25)
plot(out(1).x_opt(1:end-1,1)-vehicle_params.b*cos(out(1).x_opt(1:end-1,3)),Cyr_mean/Fzr,'b','LineWidth',1.5)

%plot lines
% plot(out(1).x_opt(1:end-1,1)-vehicle_params.b*cos(out(1).x_opt(1:end-1,3)),(Cyr_mean+ alp*Cyr_std)/Fzr,'b--','LineWidth',1.5)
% plot(out(1).x_opt(1:end-1,1)-vehicle_params.b*cos(out(1).x_opt(1:end-1,3)),(Cyr_mean- alp*Cyr_std)/Fzr,'b--','LineWidth',1.5)

set(gca,'fontsize',14,'LineWidth',1)
box on
ylabel('$C_r^y$ [1/rad]','interpreter','latex')
xlabel('$x$ [m]','interpreter','latex')
xlim([0 out(1).x_opt(end,1)])
ylim([0 15])

==> figs/result_extraction.m <==
trials = 1:131;
Ntrials = length(trials);
total_cost = NaN(Ntrials,7);
total_score = NaN(Ntrials,7);
fail_flag = zeros(Ntrials,7);
for seed=trials
    seed
    load /Users/berntorp/Documents/Research/Code/VehicleControl/AdaptiveMPC/JournalPaperComparison/DATA_working/stiffnesscomparison_05-Jul-2021_trial89.mat

    str = strcat('/Users/berntorp/Documents/Research/Code/VehicleControl/AdaptiveMPC/JournalPaperComparison/DATA_working/stiffnesscomparison_05-Jul-2021_trial',num2str(seed),'.mat');
    load(str);
    
    
    for i = 1:length(out)
        total_cost(seed,i) = out(i).total_cost;
        total_score(seed,i) = out(i).total_score;
        fail_flag(seed,i) = out(i).failFlag;
    end
    
end


 a = fopen(['MCResults.txt'],'w+');
    print_list = {['median cost: ',num2str(median(total_cost,'omitnan'))],...
        ['mean cost: ',num2str(mean(total_cost,'omitnan'))],...
        ['std cost: ',num2str(std(total_cost,'omitnan'))],...
        ['max cost: ',num2str(max(total_cost,[],'omitnan'))],...
        ['min cost: ',num2str(min(total_cost,[],'omitnan'))],...
        ['mean score: ',num2str(mean(total_score,'omitnan'))],...
        ['std score: ',num2str(std(total_score,'omitnan'))],...
        ['max score: ',num2str(max(total_score,[],'omitnan'))],...
        ['min score: ',num2str(min(total_score,[],'omitnan'))],...
        ['fail num: ',num2str(sum(fail_flag))]};
    fprintf(a,'%s\n',print_list{:});
    fclose(a);
    %%
    figure(1)
    clf
    subplot(321)
    histogram(total_cost(:,1),50)
    subplot(322)
    histogram(total_cost(:,2),50)
    subplot(323)
    histogram(total_cost(:,3),50)
    subplot(324)
    histogram(total_cost(:,4),50)
    subplot(325)
    histogram(total_cost(:,5),50,'BinLimits',[1.6,2])
    %%
    
     %%
    figure(2)
    clf
    cdfplot(total_cost(:,2))
    hold on
    
    hold on
%     
%     
%     cdfplot(total_cost(:,3))
%     
%     cdfplot(total_cost(:,4))
%     
%     cdfplot(total_cost(:,5))
